Instanton counting with a surface operator and the chain-saw quiver

We describe the moduli space of SU(N) instantons in the presence of a general surface operator of type N=n_1+ ... +n_M in terms of the representations of the so-called chain-saw quiver, which allows us to write down the instanton partition function as a summation over the fixed point contributions labeled by Young diagrams. We find that the instanton partition function depends on the ordering of n_I which fixes a choice of the parabolic structure. This is in accord with the fact that the Verma module of the W-algebra also depends on the ordering of n_I. By explicit calculations, we check that the partition function agrees with the norm of a coherent state in the corresponding Verma module.

==> anc/w2m1n.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    113043,       3818]
NotebookOptionsPosition[    101369,       3468]
NotebookOutlinePosition[    102144,       3496]
CellTagsIndexPosition[    102101,       3493]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
The code is hereby open-sourced; if you use it in your research, please \
acknowledge it in the paper.\
\>", "Text"],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"$VersionNumber", "<", "8"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"<<", "Combinatorica`"}], ";", 
    RowBox[{"Unprotect", "[", "Combinatorica`V", "]"}], ";", 
    RowBox[{"Clear", "[", "Combinatorica`V", "]"}]}]}], " ", "]"}]], "Input"],

Cell[CellGroupData[{

Cell["Instanton calculation for general surface operator. ", "Section"],

Cell[TextData[{
 "Y is the label of the fixed point, given by Young diagrams arranged in the \
form of the Young diagram labeling the surface operator. When the surface \
operator is of type (2,1),  an example is Y={{{1,1},{3,2,1}},{{4}}} .  \nA is \
the equivariant parameter for U(N), again arranged in the form of the Young \
diagram labeling the surface operator. For example, ",
 Cell[BoxData[
  FormBox[
   RowBox[{"A", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["a", "1"], ",", " ", 
        SubscriptBox["A", "1"]}], "}"}], ",", 
      RowBox[{"{", 
       SubscriptBox["a", "2"], "}"}]}], "}"}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " ."
}], "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"depth", "[", "Y_", "]"}], ":=", 
  RowBox[{"Max", " ", "@@", "  ", 
   RowBox[{"Length", " ", "/@", " ", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Y", ",", "1"}], "]"}]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"appendZero", "[", "YY_", "]"}], ":=", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"d", "=", 
      RowBox[{"depth", "[", "YY", "]"}]}], "}"}], ",", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"l", "\[LessEqual]", " ", 
             RowBox[{"Length", "[", 
              RowBox[{"YY", "\[LeftDoubleBracket]", 
               RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}], "]"}]}], 
            ",", 
            RowBox[{"YY", "\[LeftDoubleBracket]", 
             RowBox[{"i", ",", "j", ",", "l"}], "\[RightDoubleBracket]"}], 
            ",", "0"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"l", ",", "1", ",", "d"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", 
          RowBox[{"Length", "[", 
           RowBox[{
           "YY", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
           "]"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "YY", "]"}]}], "}"}]}], "]"}]}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"head", "[", 
   RowBox[{"A_", ",", "I_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"n", "=", 
      RowBox[{"Length", "[", "A", "]"}]}], "}"}], ",", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"I", "/", "n"}], ")"}]}], 
       SubscriptBox["\[Epsilon]", "2"]}], "+", 
      RowBox[{"A", "\[LeftDoubleBracket]", 
       RowBox[{"I", ",", "s"}], "\[RightDoubleBracket]"}]}], "]"}]}], 
   "]"}]}]], "Input"],

Cell[TextData[{
 "WW[A,I] is the character of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["W", "I"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ", and VV[A,Y,I] is the character of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["V", "I"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " in the paper."
}], "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"WW", "[", 
   RowBox[{"A_", ",", "I_"}], "]"}], ":=", " ", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"head", "[", 
     RowBox[{"A", ",", "I", ",", "s"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"s", ",", "1", ",", 
      RowBox[{
      "type", "\[LeftDoubleBracket]", "I", "\[RightDoubleBracket]"}]}], 
     "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"VV", "[", 
   RowBox[{"A_", ",", "YY_", ",", "I_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Y", "=", 
       RowBox[{"appendZero", "[", "YY", "]"}]}], ",", 
      RowBox[{"n", "=", 
       RowBox[{"Length", "[", "YY", "]"}]}], ",", 
      RowBox[{"type", "=", 
       RowBox[{"Length", "/@", "YY"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
    
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"X", "=", 
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"I", "+", "1", "-", "J"}], ",", "n", ",", "1"}], "]"}]}], 
         "}"}], ",", 
        RowBox[{"Sum", "[", " ", 
         RowBox[{
          RowBox[{"Sum", "[", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{"head", "[", 
              RowBox[{"A", ",", "X", ",", "s"}], "]"}], " ", 
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", "J"}], ")"}], " ", 
               RowBox[{
                SubscriptBox["\[Epsilon]", "2"], "/", "n"}]}], "]"}], " ", 
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", "j"}], ")"}], 
               SubscriptBox["\[Epsilon]", "1"]}], "]"}]}], 
            "\[IndentingNewLine]", ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "1", ",", 
              RowBox[{"Y", "\[LeftDoubleBracket]", 
               RowBox[{"X", ",", "s", ",", "J"}], "\[RightDoubleBracket]"}]}],
              "}"}]}], "]"}], " ", "\[IndentingNewLine]", ",", 
          RowBox[{"{", 
           RowBox[{"s", ",", "1", ",", 
            RowBox[{
            "type", "\[LeftDoubleBracket]", "X", "\[RightDoubleBracket]"}]}], 
           "}"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", ",", 
      RowBox[{"{", 
       RowBox[{"J", ",", "1", ",", 
        RowBox[{"depth", "[", "Y", "]"}]}], "}"}]}], "]"}]}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CONJ", "[", "x_", "]"}], ":=", 
  RowBox[{"x", "/.", " ", 
   RowBox[{
    RowBox[{"Exp", "[", "w_", "]"}], "\[RuleDelayed]", " ", 
    RowBox[{"Exp", "[", 
     RowBox[{"-", "w"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.512906277509935*^9, 3.512906294154373*^9}}],

Cell["\<\
The character of the tangent space at the fixed point labeled by Y.\
\>", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"char", "[", 
   RowBox[{"A_", ",", "YY_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"n", "=", 
      RowBox[{"Length", "[", "A", "]"}]}], "}"}], ",", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"J", "=", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"I", "\[Equal]", "1"}], ",", "n", ",", 
            RowBox[{"I", "-", "1"}]}], "]"}]}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"Exp", "[", 
              SubscriptBox["\[Epsilon]", "1"], "]"}]}], ")"}]}], " ", 
          RowBox[{"CONJ", "[", 
           RowBox[{"VV", "[", 
            RowBox[{"A", ",", "YY", ",", "I"}], "]"}], "]"}], " ", 
          RowBox[{"VV", "[", 
           RowBox[{"A", ",", "YY", ",", "I"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"Exp", "[", 
             SubscriptBox["\[Epsilon]", "1"], "]"}]}], ")"}], 
          RowBox[{"Exp", "[", 
           RowBox[{
            SubscriptBox["\[Epsilon]", "2"], "/", "n"}], "]"}], " ", 
          RowBox[{"CONJ", "[", 
           RowBox[{"VV", "[", 
            RowBox[{"A", ",", "YY", ",", "J"}], "]"}], "]"}], " ", 
          RowBox[{"VV", "[", 
           RowBox[{"A", ",", "YY", ",", "I"}], "]"}]}], "\[IndentingNewLine]",
          "+", 
         RowBox[{
          RowBox[{"CONJ", "[", 
           RowBox[{"WW", "[", 
            RowBox[{"A", ",", "I"}], "]"}], "]"}], 
          RowBox[{"VV", "[", 
           RowBox[{"A", ",", "YY", ",", "I"}], "]"}]}], "\[IndentingNewLine]",
          "+", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{
            SubscriptBox["\[Epsilon]", "1"], "+", 
            RowBox[{
             SubscriptBox["\[Epsilon]", "2"], "/", "n"}]}], "]"}], " ", 
          RowBox[{"CONJ", "[", 
           RowBox[{"VV", "[", 
            RowBox[{"A", ",", "YY", ",", "J"}], "]"}], "]"}], 
          RowBox[{"WW", "[", 
           RowBox[{"A", ",", "I"}], "]"}]}]}]}], "  ", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"I", ",", "1", ",", "n"}], "}"}]}], "]"}]}], "]"}]}]], "Input"],

Cell["\<\
And the code to convert the character to the fixed point contribution.\
\>", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"weight", "[", "YY_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Y", "=", 
       RowBox[{"appendZero", "[", "YY", "]"}]}], ",", 
      RowBox[{"n", "=", 
       RowBox[{"Length", "[", "YY", "]"}]}], ",", 
      RowBox[{"type", "=", 
       RowBox[{"Length", "/@", "YY"}]}]}], "}"}], ",", 
    RowBox[{"Product", "[", 
     RowBox[{
      RowBox[{
       SubscriptBox["x", "i"], "^", " ", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"Y", "\[LeftDoubleBracket]", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"i", "-", "l", "+", "1"}], ",", "n", ",", "1"}], "]"}],
              ",", "ii", ",", "l"}], "\[RightDoubleBracket]"}], ",", 
           RowBox[{"{", 
            RowBox[{"ii", ",", "1", ",", 
             RowBox[{"type", "\[LeftDoubleBracket]", 
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"i", "-", "l", "+", "1"}], ",", "n", ",", "1"}], 
               "]"}], "\[RightDoubleBracket]"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "1", ",", 
           RowBox[{"depth", "[", "Y", "]"}]}], "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"eigenlist", "[", "0", "]"}], ":=", 
  RowBox[{"{", "}"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"eigenlist", "[", 
   RowBox[{
    RowBox[{"a_", "?", "IntegerQ"}], "   ", 
    RowBox[{"Exp", "[", "b_", "]"}]}], "]"}], ":=", " ", 
  RowBox[{"Table", "[", 
   RowBox[{"b", ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "a"}], "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"eigenlist", "[", "   ", 
   RowBox[{"Exp", "[", "b_", "]"}], "]"}], ":=", " ", 
  RowBox[{"{", "b", "}"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"eigenlist", "[", 
   RowBox[{"x_", "+", "y_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"eigenlist", "[", "x", "]"}], "~", "Join", "~", 
   RowBox[{"eigenlist", "[", "y", "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"denom", "[", 
   RowBox[{"A_", ",", "YY_"}], "]"}], ":=", 
  RowBox[{"1", "/", 
   RowBox[{"(", 
    RowBox[{"Times", " ", "@@", " ", 
     RowBox[{"eigenlist", "[", " ", 
      RowBox[{
       RowBox[{"char", "[", 
        RowBox[{"A", ",", "YY"}], "]"}], "//", "Expand"}], "]"}]}], 
    ")"}]}]}]], "Input"],

Cell["\<\
The code to generate the fixed points of a surface operator, given the total \
number of boxes.\
\>", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"YoungTuples", "[", 
   RowBox[{"1", ",", "tot_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"{", "#", "}"}], "&"}], " ", "/@", 
   RowBox[{"IntegerPartitions", "[", "tot", "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"YoungTuples", "[", 
   RowBox[{"n_", ",", "tot_"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"YoungTuples", "[", 
    RowBox[{"n", ",", "tot"}], "]"}], "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Flatten", "[", " ", 
        RowBox[{
         RowBox[{"Outer", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Prepend", "[", 
             RowBox[{"#2", ",", "#1"}], "]"}], "&"}], ",", 
           RowBox[{"IntegerPartitions", "[", "r", "]"}], ",", 
           RowBox[{"YoungTuples", "[", 
            RowBox[{
             RowBox[{"n", "-", "1"}], ",", 
             RowBox[{"tot", "-", "r"}]}], "]"}], ",", "1", ",", "1"}], "]"}], 
         ",", "1"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", "0", ",", "tot"}], "}"}]}], "]"}], ",", "1"}], 
    "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"youngyoung", "[", 
   RowBox[{"type_", ",", "Y_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"t", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Module", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"x", "=", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
              "type", "\[LeftDoubleBracket]", "l", "\[RightDoubleBracket]"}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"l", ",", "1", ",", 
                RowBox[{"i", "-", "1"}]}], "}"}]}], "]"}]}], "}"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{"j", ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", 
              RowBox[{"x", "+", "1"}], ",", 
              RowBox[{"x", "+", 
               RowBox[{
               "type", "\[LeftDoubleBracket]", "i", 
                "\[RightDoubleBracket]"}]}]}], "}"}]}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "type", "]"}]}], "}"}]}], "]"}]}], "}"}], 
    ",", 
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Y", "\[LeftDoubleBracket]", "#", "\[RightDoubleBracket]"}], 
       "&"}], ",", "t", ",", 
      RowBox[{"{", "2", "}"}]}], "]"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"generalFP", "[", 
   RowBox[{"type_", ",", "tot_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"youngyoung", "[", " ", 
     RowBox[{"type", ",", "#"}], "]"}], "&"}], " ", "/@", " ", 
   RowBox[{"YoungTuples", "[", 
    RowBox[{
     RowBox[{"Plus", "@@", "type"}], ",", "tot"}], "]"}]}]}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["W-algebras.", "Section"],

Cell[CellGroupData[{

Cell["Setting up the current algebra ", "Subsection"],

Cell[TextData[{
 "W-algebra of type ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["2", "m"], 
    SuperscriptBox["1", "n"]}], TraditionalForm]]],
 "  will be realized in the U(m+n) x U(n) current algebra.   J is for U(m+n) \
and JJ is for U(n).  "
}], "Text"],

Cell["\<\
Commutator of modes.  The level of the non - Abelian current X is given by \
level[X]\
\>", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"com", "[", 
   RowBox[{
    RowBox[{"J_", "[", 
     RowBox[{"a_", ",", "b_", ",", "n_"}], "]"}], ",", 
    RowBox[{"J_", "[", 
     RowBox[{"c_", ",", "d_", ",", "m_"}], "]"}]}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"b", "\[Equal]", "c"}], ",", 
      RowBox[{"J", "[", 
       RowBox[{"a", ",", "d", ",", 
        RowBox[{"n", "+", "m"}]}], "]"}], ",", "0"}], "]"}]}], "+", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"a", "\[Equal]", "d"}], ",", 
     RowBox[{"J", "[", 
      RowBox[{"c", ",", "b", ",", 
       RowBox[{"n", "+", "m"}]}], "]"}], ",", "0"}], "]"}], "+", " ", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"a", "\[Equal]", "d"}], "&&", 
      RowBox[{"b", "\[Equal]", "c"}], " ", "&&", " ", 
      RowBox[{
       RowBox[{"n", "+", "m"}], "\[Equal]", "0"}]}], ",", " ", 
     RowBox[{"n", " ", 
      RowBox[{"level", "[", "J", "]"}], " ", 
      RowBox[{"Id", "[", "]"}]}], " ", ",", "0"}], "]"}]}]}]], "Input"],

Cell[TextData[{
 "It\[CloseCurlyQuote]s important that U(1) parts of U(m+n) and U(n) have \
off-diagonal components in their level,  J[a,b](z) JJ[c,d](w) ~ ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     SuperscriptBox["\[Delta]", "a"], "b"], 
    SubscriptBox[
     SuperscriptBox["\[Delta]", "c"], "d"]}], TraditionalForm]]],
 "/(z-w)^2...  This was the last piece I was missing to make this program \
work!   They are explicitly put here. "
}], "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"com", "[", 
   RowBox[{
    RowBox[{"J", "[", 
     RowBox[{"a_", ",", "a_", ",", "n_"}], "]"}], ",", 
    RowBox[{"JJ", "[", 
     RowBox[{"c_", ",", "c_", ",", "m_"}], "]"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", "n"}], " ", 
   RowBox[{"KroneckerDelta", "[", 
    RowBox[{"n", ",", 
     RowBox[{"-", "m"}]}], "]"}], " ", 
   RowBox[{"Id", "[", "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"com", "[", 
   RowBox[{
    RowBox[{"JJ", "[", 
     RowBox[{"a_", ",", "a_", ",", "n_"}], "]"}], ",", 
    RowBox[{"J", "[", 
     RowBox[{"c_", ",", "c_", ",", "m_"}], "]"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", "n"}], " ", 
   RowBox[{"KroneckerDelta", "[", 
    RowBox[{"n", ",", 
     RowBox[{"-", "m"}]}], "]"}], " ", 
   RowBox[{"Id", "[", "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"com", "[", 
   RowBox[{"_", ",", "_"}], "]"}], ":=", "0"}]], "Input"],

Cell["Commutator of general elements.", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"COM", "[", 
   RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"x", "**", "y"}], "-", 
   RowBox[{"y", "**", "x"}]}]}]], "Input"],

Cell["\<\
Implementation of the Verma module. The basis vectors are denoted by Q[ .... \
] where ...  are either modes of J or JJ, or ket[] or bra[] to mark the end \
of an expression.\
\>", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"alg", "=", 
   RowBox[{
    RowBox[{"Id", "[", "]"}], "|", " ", 
    RowBox[{"J", "[", 
     RowBox[{"_", ",", "_", ",", "_"}], "]"}], " ", "|", " ", 
    RowBox[{"JJ", "[", 
     RowBox[{"_", ",", "_", ",", "_"}], "]"}]}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"algQ", "[", "x_", "]"}], ":=", 
  RowBox[{"MatchQ", "[", 
   RowBox[{"x", ",", "alg"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"listize", "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"#", ",", 
      RowBox[{"Coefficient", "[", 
       RowBox[{"x", ",", "#"}], "]"}]}], "}"}], "&"}], " ", "/@", " ", 
   RowBox[{"Union", "[", " ", 
    RowBox[{"Cases", "[", 
     RowBox[{
      RowBox[{"x", "//", "Expand"}], ",", "alg", ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "Infinity"}], "}"}]}], "]"}], "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"comlist", "[", 
   RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
  RowBox[{"listize", "[", 
   RowBox[{"com", "[", 
    RowBox[{"a", ",", "b"}], "]"}], "]"}]}]], "Input"],

Cell["\<\
Modes inside Q[ .... ] are automatically interchanged so that they have a \
standard ordering defined by o[ ... ]. \
\>", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cartanQ", "[", 
   RowBox[{"J_", "[", 
    RowBox[{"a_", ",", "b_", ",", "n_"}], "]"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"a", "\[Equal]", "b"}], " ", "&&", " ", 
   RowBox[{"n", "\[Equal]", "0"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"annQ", "[", 
   RowBox[{"J_", "[", 
    RowBox[{"a_", ",", "b_", ",", "n_"}], "]"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"n", ">", "0"}], " ", "||", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"n", "\[Equal]", "0"}], " ", "&&", " ", 
     RowBox[{"a", ">", "b"}]}], ")"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"creQ", "[", 
   RowBox[{"J_", "[", 
    RowBox[{"a_", ",", "b_", ",", "n_"}], "]"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"n", "<", "0"}], " ", "||", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"n", "\[Equal]", "0"}], " ", "&&", " ", 
     RowBox[{"a", "<", "b"}]}], ")"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"o", "[", 
   RowBox[{"J", "[", 
    RowBox[{"a_", ",", "b_", ",", "n_"}], "]"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"10000", " ", "n"}], " ", "+", "  ", 
   RowBox[{"(", 
    RowBox[{"a", " ", "-", " ", "b"}], ")"}], "+", "  ", 
   RowBox[{"a", "/", "100"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"o", "[", 
   RowBox[{"JJ", "[", 
    RowBox[{"a_", ",", "b_", ",", "n_"}], "]"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"10000", " ", "n"}], " ", "+", 
   RowBox[{"(", 
    RowBox[{"a", " ", "-", "b"}], ")"}], "+", " ", 
   RowBox[{"a", "/", "100"}], "+", 
   RowBox[{"1", "/", "1000"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"o", "[", 
   RowBox[{"ket", "[", "]"}], "]"}], ":=", " ", "1000000000"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"o", "[", 
   RowBox[{"bra", "[", "]"}], "]"}], ":=", 
  RowBox[{"-", "1000000000"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Q", "[", 
   RowBox[{"a___", ",", 
    RowBox[{"Id", "[", "]"}], ",", "b___"}], "]"}], ":=", 
  RowBox[{"Q", "[", 
   RowBox[{"a", ",", "b"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Q", "[", 
    RowBox[{"x___", ",", "a_", ",", 
     RowBox[{"ket", "[", "]"}]}], "]"}], "/;", 
   RowBox[{"annQ", "[", "a", "]"}]}], ":=", "0"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Q", "[", 
    RowBox[{"x___", ",", "a_", ",", 
     RowBox[{"ket", "[", "]"}]}], "]"}], "/;", 
   RowBox[{"cartanQ", "[", "a", "]"}]}], ":=", 
  RowBox[{
   RowBox[{"value", "[", "a", "]"}], " ", 
   RowBox[{"Q", "[", 
    RowBox[{"x", ",", 
     RowBox[{"ket", "[", "]"}]}], "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Q", "[", 
    RowBox[{
     RowBox[{"bra", "[", "]"}], ",", "a_", ",", "x___"}], "]"}], "/;", 
   RowBox[{"creQ", "[", "a", "]"}]}], ":=", "0"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Q", "[", 
    RowBox[{
     RowBox[{"bra", "[", "]"}], ",", "a_", ",", "x___"}], "]"}], "/;", 
   RowBox[{"cartanQ", "[", "a", "]"}]}], ":=", 
  RowBox[{
   RowBox[{"value", "[", "a", "]"}], 
   RowBox[{"Q", "[", 
    RowBox[{
     RowBox[{"bra", "[", "]"}], ",", "x"}], "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Q", "[", 
   RowBox[{
    RowBox[{"bra", "[", "]"}], ",", 
    RowBox[{"ket", "[", "]"}]}], "]"}], ":=", "1"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Q", "[", 
    RowBox[{"x___", ",", "a_", ",", "b_", ",", "y___"}], "]"}], "/;", " ", 
   RowBox[{
    RowBox[{"o", "[", "a", "]"}], ">", 
    RowBox[{"o", "[", "b", "]"}]}]}], ":=", "  ", 
  RowBox[{
   RowBox[{"(", " ", 
    RowBox[{"Plus", "@@", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
         
         RowBox[{"Q", "[", 
          RowBox[{"x", ",", 
           RowBox[{
           "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], ",", 
           "y"}], "]"}]}], " ", "&"}], "/@", "  ", 
       RowBox[{"comlist", "[", 
        RowBox[{"a", ",", "b"}], "]"}]}], ")"}]}], ")"}], " ", "+", 
   RowBox[{"Q", "[", 
    RowBox[{"x", ",", "b", ",", "a", ",", "y"}], "]"}]}]}]], "Input"],

Cell[TextData[{
 "Rules for the product of modes outside of Q. Somehow it was important to \
apply commutation relation only inside Q. Otherwise ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " often went down to infinite loop..."
}], "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Unprotect", "[", "NonCommutativeMultiply", "]"}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"NonCommutativeMultiply", " ", "/:", " ", 
  RowBox[{
   RowBox[{"op_", " ", "**", " ", 
    RowBox[{"Q", "[", "x___", "]"}]}], "/;", 
   RowBox[{"algQ", "[", "op", "]"}]}], " ", ":=", " ", 
  RowBox[{"Q", "[", 
   RowBox[{"op", ",", "x"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"NonCommutativeMultiply", " ", "/:", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"Q", "[", "x___", "]"}], "**", "op_"}], "/;", 
   RowBox[{"algQ", "[", "op", "]"}]}], " ", ":=", " ", 
  RowBox[{"Q", "[", 
   RowBox[{"x", ",", "op"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"NonCommutativeMultiply", " ", "/:", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"a_", "+", "b_"}], ")"}], " ", "**", " ", "c_"}], ":=", " ", 
  RowBox[{
   RowBox[{"a", "**", "c"}], " ", "+", " ", 
   RowBox[{"b", "**", "c"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"NonCommutativeMultiply", " ", "/:", " ", 
  RowBox[{"a_", "**", 
   RowBox[{"(", 
    RowBox[{"b_", "+", "c_"}], ")"}]}], ":=", " ", 
  RowBox[{
   RowBox[{"a", "**", "b"}], " ", "+", " ", 
   RowBox[{"a", "**", "c"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"NonCommutativeMultiply", " ", "/:", " ", 
  RowBox[{"a_", "**", 
   RowBox[{"(", 
    RowBox[{"b_", " ", 
     RowBox[{"Q", "[", "x___", "]"}]}], ")"}]}], " ", ":=", " ", 
  RowBox[{"b", " ", 
   RowBox[{"(", 
    RowBox[{"a", "**", 
     RowBox[{"Q", "[", "x", "]"}]}], ")"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"NonCommutativeMultiply", " ", "/:", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"b_", " ", 
     RowBox[{"Q", "[", "x___", "]"}]}], ")"}], "**", "a_"}], " ", ":=", " ", 
  RowBox[{"b", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Q", "[", "x", "]"}], "**", "a"}], ")"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"NonCommutativeMultiply", " ", "/:", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"a_", " ", "b_"}], ")"}], "**", "c_"}], "  ", "/;", " ", 
   RowBox[{"FreeQ", "[", 
    RowBox[{"a", ",", "Q"}], "]"}]}], ":=", " ", 
  RowBox[{"a", " ", 
   RowBox[{"(", 
    RowBox[{"b", "**", "c"}], ")"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"NonCommutativeMultiply", " ", "/:", " ", 
  RowBox[{
   RowBox[{"a_", " ", "**", 
    RowBox[{"(", 
     RowBox[{"b_", " ", "c_"}], ")"}]}], "  ", "/;", " ", 
   RowBox[{"FreeQ", "[", 
    RowBox[{"b", ",", "Q"}], "]"}]}], ":=", " ", 
  RowBox[{"b", " ", 
   RowBox[{"(", 
    RowBox[{"a", "**", "c"}], ")"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"NonCommutativeMultiply", "/:", " ", 
  RowBox[{
   RowBox[{"Q", "[", "x___", "]"}], "**", 
   RowBox[{"Q", "[", "y___", "]"}]}], " ", ":=", " ", 
  RowBox[{"Q", "[", 
   RowBox[{"x", ",", "y"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"NonCommutativeMultiply", "/:", " ", 
  RowBox[{"a_", "**", "0"}], " ", ":=", " ", "0"}]], "Input"],

Cell[BoxData[
 RowBox[{"NonCommutativeMultiply", "/:", " ", 
  RowBox[{"0", "**", "a_"}], " ", ":=", " ", "0"}]], "Input"],

Cell[BoxData[
 RowBox[{"NonCommutativeMultiply", "/:", " ", 
  RowBox[{
   RowBox[{"a_", " ", "**", " ", 
    RowBox[{"Id", "[", "]"}]}], "/;", " ", 
   RowBox[{"algQ", "[", "a", "]"}]}], ":=", " ", "a"}]], "Input"],

Cell[BoxData[
 RowBox[{"NonCommutativeMultiply", "/:", 
  RowBox[{
   RowBox[{
    RowBox[{"Id", "[", "]"}], " ", "**", "a_"}], "/;", " ", 
   RowBox[{"algQ", "[", "a", "]"}]}], ":=", " ", "a"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Protect", "[", "NonCommutativeMultiply", "]"}], ";"}]], "Input"],

Cell["\<\
Normal ordering and partial derivative of currents. This is the OPE normal \
ordering, not the more naive one. Note also that I assumed the dimension of J \
is one. Beware if you/I reuse the code in the future for more complicated \
algebras.\
\>", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"normalorderX", "[", 
   RowBox[{
    RowBox[{"J_", "[", 
     RowBox[{"a_", ",", "b_", ",", "n_"}], "]"}], ",", 
    RowBox[{"j_", "[", 
     RowBox[{"c_", ",", "d_", ",", "m_"}], "]"}]}], "]"}], ":=", " ", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"n", "\[GreaterEqual]", " ", "0"}], ",", 
    RowBox[{
     RowBox[{"j", "[", 
      RowBox[{"c", ",", "d", ",", "m"}], "]"}], "**", 
     RowBox[{"J", "[", 
      RowBox[{"a", ",", "b", ",", "n"}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"J", "[", 
      RowBox[{"a", ",", "b", ",", "n"}], "]"}], "**", 
     RowBox[{"j", "[", 
      RowBox[{"c", ",", "d", ",", "m"}], "]"}]}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"normalorder", "[", 
   RowBox[{
    RowBox[{"J_", "[", 
     RowBox[{"a_", ",", "b_"}], "]"}], ",", 
    RowBox[{"j_", "[", 
     RowBox[{"c_", ",", "d_"}], "]"}], ",", "n_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "x", "}"}], ",", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"normalorderX", "[", 
       RowBox[{
        RowBox[{"J", "[", 
         RowBox[{"a", ",", "b", ",", "x"}], "]"}], ",", 
        RowBox[{"j", "[", 
         RowBox[{"c", ",", "d", ",", 
          RowBox[{"n", "-", "x"}]}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"-", "7"}], ",", "7"}], "}"}]}], "]"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"partial", "[", 
   RowBox[{
    RowBox[{"J_", "[", 
     RowBox[{"a_", ",", "b_"}], "]"}], ",", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{"1", "+", "n"}], ")"}]}], " ", 
   RowBox[{"J", "[", 
    RowBox[{"a", ",", "b", ",", "n"}], "]"}]}]}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Generating states in the current algebra Verma module", "Subsection"],

Cell["\<\
Generates all the basis vectors in the Verma module, given the grade/charge. \
First, we generate the states with number of boxes less than a given number.\
\>", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Js", "[", 
   RowBox[{"N_", ",", "grade_"}], "]"}], ":=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"J", "[", 
       RowBox[{"i", ",", 
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{"i", "+", "j"}], ",", "N", ",", "1"}], "]"}], ",", 
        RowBox[{"-", 
         RowBox[{"Quotient", "[", 
          RowBox[{
           RowBox[{"i", "+", "j", "-", "1"}], ",", "N"}], "]"}]}]}], "]"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "N"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "grade"}], "}"}]}], "]"}], ",", "1"}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"JJs", "[", 
   RowBox[{"N_", ",", "indset_", ",", "grade_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Select", "[", 
    RowBox[{
     RowBox[{"Js", "[", 
      RowBox[{"N", ",", "grade"}], "]"}], ",", 
     RowBox[{
      RowBox[{"MatchQ", "[", 
       RowBox[{"#", ",", 
        RowBox[{
         RowBox[{"J", "[", 
          RowBox[{"a_", ",", "b_", ",", "_"}], "]"}], "/;", " ", 
         RowBox[{
          RowBox[{"MemberQ", "[", 
           RowBox[{"indset", ",", "a"}], "]"}], "&&", 
          RowBox[{"MemberQ", "[", 
           RowBox[{"indset", ",", "b"}], "]"}]}]}]}], " ", "]"}], "&"}]}], 
    "]"}], "/.", 
   RowBox[{"J", "\[Rule]", " ", "JJ"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"creators", "[", 
   RowBox[{"N_", ",", "indset_", ",", "grade_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"creators", "[", 
    RowBox[{"N", ",", "indset", ",", "grade"}], "]"}], "=", 
   RowBox[{"Sort", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Js", "[", 
       RowBox[{"N", ",", "grade"}], "]"}], "~", "Join", "~", 
      RowBox[{"JJs", "[", 
       RowBox[{"N", ",", "indset", ",", "grade"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"o", "[", "#1", "]"}], "<", 
        RowBox[{"o", "[", "#2", "]"}]}], ")"}], "&"}]}], "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"states", "[", 
   RowBox[{"N_", ",", "indset_", ",", "grade_"}], "]"}], ":=", " ", 
  RowBox[{"statesFrom", "[", 
   RowBox[{"N", ",", "grade", ",", 
    RowBox[{"creators", "[", 
     RowBox[{"N", ",", "indset", ",", "grade"}], "]"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"statesFrom", "[", 
   RowBox[{"N_", ",", "0", ",", "_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{"Q", "[", 
    RowBox[{"ket", "[", "]"}], "]"}], "}"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"statesFrom", "[", 
    RowBox[{"N_", ",", "grade_", ",", "_"}], "]"}], " ", "/;", " ", 
   RowBox[{"grade", "<", " ", "0"}]}], " ", ":=", " ", 
  RowBox[{"{", "}"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"statesFrom", "[", 
    RowBox[{"N_", ",", "grade_", ",", 
     RowBox[{"{", "}"}]}], "]"}], " ", "/;", " ", 
   RowBox[{"grade", ">", " ", "0"}]}], " ", ":=", " ", 
  RowBox[{"{", "}"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"statesFrom", "[", 
   RowBox[{"N_", ",", "grade_", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"J_", "[", 
       RowBox[{"a_", ",", "b_", ",", "n_"}], "]"}], ",", "x___"}], "}"}]}], 
   "]"}], ":=", 
  RowBox[{
   RowBox[{"statesFrom", "[", 
    RowBox[{"N", ",", "grade", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"J", "[", 
        RowBox[{"a", ",", "b", ",", "n"}], "]"}], ",", "x"}], "}"}]}], "]"}], 
   "=", 
   RowBox[{
    RowBox[{"(", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Prepend", "[", 
         RowBox[{"#", ",", 
          RowBox[{"J", "[", 
           RowBox[{"a", ",", "b", ",", "n"}], "]"}]}], "]"}], "&"}], ")"}], 
      " ", "/@", " ", 
      RowBox[{"statesFrom", "[", 
       RowBox[{"N", ",", 
        RowBox[{"grade", "-", " ", 
         RowBox[{"(", 
          RowBox[{"b", "-", 
           RowBox[{"n", " ", "N"}], " ", "-", "a"}], ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"J", "[", 
           RowBox[{"a", ",", "b", ",", "n"}], "]"}], ",", "x"}], "}"}]}], 
       "]"}]}], ")"}], "~", "Join", "~", 
    RowBox[{"statesFrom", "[", 
     RowBox[{"N", ",", "grade", ",", 
      RowBox[{"{", "x", "}"}]}], "]"}]}]}]}]], "Input"],

Cell["\<\
Then we filter them according to the charges.\
\>", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"charge", "[", 
   RowBox[{"N_", ",", 
    RowBox[{"J_", "[", 
     RowBox[{"a_", ",", "b_", ",", "n_"}], "]"}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "k", "}"}], ",", 
    RowBox[{"Product", "[", 
     RowBox[{
      SubscriptBox["x", 
       RowBox[{"Mod", "[", 
        RowBox[{"k", ",", "N", ",", "1"}], "]"}]], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "a", ",", 
        RowBox[{"b", "-", 
         RowBox[{"N", " ", "n"}], "-", "1"}]}], "}"}]}], "]"}]}], 
   "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"charge", "[", 
   RowBox[{"N_", ",", 
    RowBox[{"ket", "[", "]"}]}], "]"}], ":=", "1"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"chargeOfQ", "[", 
   RowBox[{"N_", ",", 
    RowBox[{"Q", "[", "x___", "]"}]}], "]"}], ":=", 
  RowBox[{"Times", "@@", 
   RowBox[{"(", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"charge", "[", 
       RowBox[{"N", ",", "#"}], "]"}], "&"}], "/@", " ", 
     RowBox[{"{", "x", "}"}]}], ")"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"maxi", "[", "q_", "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"m", "=", 
      RowBox[{"Max", "[", 
       RowBox[{"Cases", "[", 
        RowBox[{"q", ",", 
         RowBox[{
          SubscriptBox["x", "y_"], "\[Rule]", " ", "y"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "Infinity"}], "}"}]}], "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"m", "\[GreaterEqual]", " ", "1"}], ",", "m", ",", "0"}], 
     "]"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"boxes", "[", "q_", "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"q", ",", 
       SubscriptBox["x", "i"]}], "]"}], " ", "/.", " ", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["x", "_"], "\[Rule]", "1"}], "}"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"maxi", "[", "q", "]"}]}], "}"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sensibleQ", "[", "q_", "]"}], ":=", 
  RowBox[{"And", " ", "@@", 
   RowBox[{"(", "  ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"#", "\[GreaterEqual]", " ", "0"}], ")"}], "&"}], " ", "/@", 
     " ", 
     RowBox[{"Table", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"q", ",", 
          SubscriptBox["x", "i"]}], "]"}], " ", "/.", " ", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["x", "_"], "\[Rule]", "1"}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"maxi", "[", "q", "]"}]}], "}"}]}], "]"}]}], 
    ")"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"statesOfCharge", "[", 
   RowBox[{"N_", ",", "indexset_", ",", "q_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"statesOfCharge", "[", 
    RowBox[{"N", ",", "indexset", ",", "q"}], "]"}], "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"sensibleQ", "[", "q", "]"}], "  ", ",", " ", 
     RowBox[{"Select", "[", 
      RowBox[{
       RowBox[{"states", "[", 
        RowBox[{"N", ",", "indexset", ",", 
         RowBox[{"boxes", "[", "q", "]"}]}], "]"}], ",", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"chargeOfQ", "[", 
          RowBox[{"N", ",", "#"}], "]"}], " ", "\[Equal]", " ", "q"}], 
        "&"}]}], "]"}], ",", 
     RowBox[{"{", "}"}]}], "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"braize", "[", 
   RowBox[{"Q", "[", "x___", "]"}], "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{"Q", "@@", "  ", 
    RowBox[{"Sort", "[", 
     RowBox[{
      RowBox[{"daggerE", " ", "/@", 
       RowBox[{"{", "x", "}"}]}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"o", "[", "#1", "]"}], "<", " ", 
         RowBox[{"o", "[", "#2", "]"}]}], ")"}], " ", "&"}]}], "]"}]}], ")"}],
   " "}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"daggerE", "[", 
   RowBox[{"ket", "[", "]"}], "]"}], ":=", 
  RowBox[{"bra", "[", "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"daggerE", "[", 
   RowBox[{"J_", "[", 
    RowBox[{"a_", ",", "b_", ",", "n_"}], "]"}], "]"}], ":=", 
  RowBox[{"J", "[", 
   RowBox[{"b", ",", "a", ",", 
    RowBox[{"-", "n"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"brasOfCharge", "[", 
   RowBox[{"NN_", ",", "indexset_", ",", "q_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"brasOfCharge", "[", 
    RowBox[{"NN", ",", "indexset", ",", "q"}], "]"}], "=", 
   RowBox[{"braize", " ", "/@", " ", 
    RowBox[{"statesOfCharge", "[", 
     RowBox[{"NN", ",", "indexset", ",", "q"}], "]"}]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"vars", "[", "x_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    SubscriptBox["c", "i"], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "x", "]"}]}], "}"}]}], "]"}]}]], "Input"],

Cell[TextData[{
 "For a vector X in a Verma module, eqn[x] gives the equation x=0 in \
components so that ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " can later solve it."
}], "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"eqn", "[", "x_", "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"basis", "=", " ", 
      RowBox[{"Union", "[", 
       RowBox[{"Cases", "[", 
        RowBox[{"x", ",", 
         RowBox[{"Q", "[", "___", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "Infinity"}], "}"}]}], "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"basis", "\[Equal]", 
       RowBox[{"{", "}"}]}], ",", 
      RowBox[{"{", "}"}], ",", 
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"dummies", "=", 
           RowBox[{"Table", "[", 
            RowBox[{
             SubscriptBox["d", "i"], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", 
               RowBox[{"Length", "[", "basis", "]"}]}], "}"}]}], "]"}]}], ",", 
          RowBox[{"dummyTable", "=", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
              "basis", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}],
               "\[Rule]", " ", 
              SubscriptBox["d", "i"]}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", 
               RowBox[{"Length", "[", "basis", "]"}]}], "}"}]}], "]"}]}]}], 
         "}"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"x", "/.", "dummyTable"}], ",", 
             SubscriptBox["d", "i"]}], "]"}], " ", "\[Equal]", "0"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "basis", "]"}]}], "}"}]}], "]"}]}], 
       "]"}]}], "]"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"eqn", "[", 
   RowBox[{"x_", ",", "y__"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"eqn", "[", "x", "]"}], "~", "Join", "~", 
   RowBox[{"eqn", "[", "y", "]"}]}]}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Setting up the Miura transformation", "Subsection"],

Cell["\<\
As an input,  you need to set the type of the surface operator below.   NN is \
the number of columns, and indexset is the set of columns of height 2\
\>", "Text"],

Cell[BoxData[
 RowBox[{"NN", ":=", 
  RowBox[{"Length", "[", "type", "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"indexset", ":=", 
  RowBox[{"Flatten", "[", 
   RowBox[{"Position", "[", 
    RowBox[{"type", ",", "2", ",", "1"}], "]"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"kets", "[", "q_", "]"}], ":=", 
  RowBox[{"statesOfCharge", "[", 
   RowBox[{"NN", ",", "indexset", ",", "q"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"bras", "[", "q_", "]"}], ":=", 
  RowBox[{"brasOfCharge", "[", 
   RowBox[{"NN", ",", "indexset", ",", "q"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dualindexset", ":=", 
   RowBox[{"Select", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{"i", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "NN"}], "}"}]}], "]"}], ",", 
     RowBox[{
      RowBox[{"!", 
       RowBox[{"MemberQ", "[", 
        RowBox[{"indexset", ",", "#"}], "]"}]}], "&"}]}], "]"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mm", ":=", 
   RowBox[{"Length", "[", "indexset", "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"nn", ":=", 
   RowBox[{"NN", "-", "mm"}]}], ";"}]], "Input"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["h", "i"], " "}], TraditionalForm]]],
 "and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["H", "i"], TraditionalForm]]],
 " are the Cartan eigenvalues of U(n+m) and U(m), respectively."
}], "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"value", "[", 
   RowBox[{"J", "[", 
    RowBox[{"i_", ",", "i_", ",", "0"}], "]"}], "]"}], ":=", 
  SubscriptBox["h", "i"]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"value", "[", 
   RowBox[{"JJ", "[", 
    RowBox[{"i_", ",", "i_", ",", "0"}], "]"}], "]"}], ":=", 
  SubscriptBox["H", "i"]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"level", "[", "J", "]"}], ":=", 
   RowBox[{"kk", "+", "mm"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"level", "[", "JJ", "]"}], ":=", 
   RowBox[{"kk", "+", "mm", "+", "nn"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"diagonal", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"J", "[", 
      RowBox[{"a", ",", "a", ",", "n"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "1", ",", "NN"}], "}"}]}], "]"}], "+", 
   RowBox[{"(", 
    RowBox[{"Plus", " ", "@@", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"JJ", "[", 
         RowBox[{"#", ",", "#", ",", "n"}], "]"}], "&"}], " ", "/@", " ", 
       "indexset"}], ")"}]}], ")"}]}]}]], "Input"],

Cell["\<\
These are the W generators. jj[a,b] are U(m) currents, J[i,j] are U(n) \
currents,  U and Ut (which stands for U tilde) are the bifundamentals, S[a,b] \
are cousins of the energy momentum tensor\
\>", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"jj", "[", 
   RowBox[{"a_", ",", "b_", ",", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"J", "[", 
    RowBox[{"a", ",", "b", ",", "n"}], "]"}], "+", 
   RowBox[{"JJ", "[", 
    RowBox[{"a", ",", "b", ",", "n"}], "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"U", "[", 
   RowBox[{"a_", ",", "i_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"J", "[", 
   RowBox[{"a", ",", "i", ",", "n"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Ut", "[", 
   RowBox[{"i_", ",", "b_", ",", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"Plus", " ", "@@", 
     RowBox[{"(", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"normalorder", "[", 
          RowBox[{
           RowBox[{"JJ", "[", 
            RowBox[{"#", ",", "b"}], "]"}], ",", 
           RowBox[{"J", "[", 
            RowBox[{"i", ",", "#"}], "]"}], ",", "n"}], "]"}], "&"}], ")"}], "/@",
        "indexset"}], ")"}]}], ")"}], "-", 
   RowBox[{"(", 
    RowBox[{"Plus", " ", "@@", 
     RowBox[{"(", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"normalorder", "[", 
          RowBox[{
           RowBox[{"J", "[", 
            RowBox[{"i", ",", "#"}], "]"}], ",", 
           RowBox[{"J", "[", 
            RowBox[{"#", ",", "b"}], "]"}], ",", "n"}], "]"}], "&"}], ")"}], "/@",
        "dualindexset"}], ")"}]}], ")"}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"kk", "+", "NN"}], ")"}], 
    RowBox[{"partial", "[", 
     RowBox[{
      RowBox[{"J", "[", 
       RowBox[{"i", ",", "b"}], "]"}], ",", "n"}], "]"}]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"S", "[", 
   RowBox[{"a_", ",", "b_", ",", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{"Plus", " ", "@@", 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"normalorder", "[", 
           RowBox[{
            RowBox[{"J", "[", 
             RowBox[{"a", ",", "#"}], "]"}], ",", 
            RowBox[{"J", "[", 
             RowBox[{"#", ",", "b"}], "]"}], ",", "n"}], "]"}], "&"}], ")"}], 
        "/@", "dualindexset"}], ")"}]}], ")"}]}], "+", 
   RowBox[{"(", 
    RowBox[{"Plus", " ", "@@", 
     RowBox[{"(", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"normalorder", "[", 
          RowBox[{
           RowBox[{"JJ", "[", 
            RowBox[{"#", ",", "b"}], "]"}], ",", 
           RowBox[{"J", "[", 
            RowBox[{"a", ",", "#"}], "]"}], ",", "n"}], "]"}], "&"}], ")"}], "/@",
        "indexset"}], ")"}]}], ")"}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"kk", "+", "NN"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"1", "/", "2"}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"partial", "[", 
       RowBox[{
        RowBox[{"J", "[", 
         RowBox[{"a", ",", "b"}], "]"}], ",", "n"}], "]"}], "-", 
      RowBox[{"partial", "[", 
       RowBox[{
        RowBox[{"JJ", "[", 
         RowBox[{"a", ",", "b"}], "]"}], ",", "n"}], "]"}]}], 
     ")"}]}]}]}]], "Input"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Comparisons", "Section"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ra", ":=", 
   RowBox[{"Random", "[", 
    RowBox[{"Integer", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "500"}], ",", "500"}], "}"}]}], "]"}]}], ";"}]], "Input"],

Cell["\<\
 Shorthand to generate all the fixed points given NN and indexset i.e. the \
type of partition including the ordering\
\>", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FPs", "[", "q_", "]"}], ":=", 
  RowBox[{"Select", "[", 
   RowBox[{
    RowBox[{"generalFP", "[", 
     RowBox[{"type", ",", 
      RowBox[{"boxes", "[", "q", "]"}]}], "]"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"weight", "[", "#", "]"}], "\[Equal]", "q"}], " ", "&"}]}], 
   "]"}]}]], "Input"],

Cell[CellGroupData[{

Cell["3 = 2 + 1", "Subsection"],

Cell[BoxData[
 RowBox[{
  RowBox[{"type", "=", 
   RowBox[{"{", 
    RowBox[{"2", ",", "1"}], "}"}]}], ";"}]], "Input"],

Cell[TextData[{
 "V is the Whittaker ket, W is the Whittakker bra. Note that we can\
\[CloseCurlyQuote]t just take the adjoint (in terms of J and JJ) to get W \
from V, because we need to make Ut the adjoint of U. I decided to compute the \
two separately.\n",
 Cell[BoxData[
  FormBox[
   SubscriptBox["x", "1"], TraditionalForm]]],
 "is the factor counting the fractional instanton for the 1st column, ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["x", "2"], TraditionalForm]]],
 "is the one for the 2nd column, etc."
}], "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"V", ",", "W"}], "]"}], ";", 
  RowBox[{
   RowBox[{"V", "[", "1", "]"}], "=", 
   RowBox[{"Q", "[", 
    RowBox[{"ket", "[", "]"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"W", "[", "1", "]"}], "=", 
   RowBox[{"Q", "[", 
    RowBox[{"bra", "[", "]"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"norm", "[", "q_", "]"}], ":=", 
   RowBox[{
    RowBox[{"W", "[", "q", "]"}], "**", 
    RowBox[{"V", "[", "q", "]"}]}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"W", "[", "q_", "]"}], ":=", 
  RowBox[{
   RowBox[{"W", "[", "q", "]"}], "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"!", " ", 
      RowBox[{"sensibleQ", "[", "q", "]"}]}], ",", "0", ",", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"s", "=", 
          RowBox[{"bras", "[", "q", "]"}]}], ",", "w", ",", "soln"}], "}"}], 
       ",", 
       RowBox[{
        RowBox[{"w", "=", 
         RowBox[{
          RowBox[{"vars", "[", "s", "]"}], ".", "s"}]}], ";", " ", 
        RowBox[{"soln", "=", 
         RowBox[{"Solve", "[", "  ", 
          RowBox[{
           RowBox[{"eqn", "[", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"w", "**", 
               RowBox[{"U", "[", 
                RowBox[{"1", ",", "2", ",", "0"}], "]"}]}], "-", " ", 
              RowBox[{"W", "[", 
               RowBox[{"q", "/", 
                SubscriptBox["x", "1"]}], "]"}]}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"w", "**", 
               RowBox[{"Ut", "[", 
                RowBox[{"2", ",", "1", ",", 
                 RowBox[{"-", "1"}]}], "]"}]}], "+", " ", 
              RowBox[{"W", "[", 
               RowBox[{"q", "/", 
                SubscriptBox["x", "2"]}], "]"}]}], ",", "\[IndentingNewLine]", 
             RowBox[{"w", "**", 
              RowBox[{"jj", "[", 
               RowBox[{"1", ",", "1", ",", 
                RowBox[{"-", "1"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
             RowBox[{"w", "**", 
              RowBox[{"S", "[", 
               RowBox[{"1", ",", "1", ",", 
                RowBox[{"-", "1"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
             RowBox[{"w", "**", 
              RowBox[{"J", "[", 
               RowBox[{"2", ",", "2", ",", 
                RowBox[{"-", "1"}]}], "]"}]}]}], "\[IndentingNewLine]", "]"}],
            ",", 
           RowBox[{"vars", "[", "s", "]"}]}], "]"}]}], ";", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", "soln", "]"}], "\[Equal]", "1"}], ",", 
          RowBox[{
           RowBox[{"W", "[", "q", "]"}], "=", 
           RowBox[{"w", "/.", 
            RowBox[{
            "soln", "\[LeftDoubleBracket]", "1", 
             "\[RightDoubleBracket]"}]}]}], ",", 
          RowBox[{"Print", "[", "\"\<can't solve\>\"", "]"}]}], "]"}]}]}], 
      "]"}]}], "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V", "[", "q_", "]"}], ":=", 
  RowBox[{"If", "[", " ", 
   RowBox[{
    RowBox[{"!", 
     RowBox[{"sensibleQ", "[", "q", "]"}]}], ",", "0", ",", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"s", "=", 
         RowBox[{"kets", "[", "q", "]"}]}], ",", "w", ",", "soln"}], "}"}], 
      ",", 
      RowBox[{
       RowBox[{"w", "=", 
        RowBox[{
         RowBox[{"vars", "[", "s", "]"}], ".", "s"}]}], ";", " ", 
       RowBox[{"soln", "=", 
        RowBox[{"Solve", "[", "  ", 
         RowBox[{
          RowBox[{"eqn", "[", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Ut", "[", 
               RowBox[{"2", ",", "1", ",", "0"}], "]"}], "**", "w"}], "-", 
             " ", 
             RowBox[{"V", "[", 
              RowBox[{"q", "/", 
               SubscriptBox["x", "1"]}], "]"}]}], " ", ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"U", "[", 
               RowBox[{"1", ",", "2", ",", "1"}], "]"}], "**", "w"}], "-", 
             " ", 
             RowBox[{"V", "[", 
              RowBox[{"q", "/", 
               SubscriptBox["x", "2"]}], "]"}]}], " ", ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"jj", "[", 
              RowBox[{"1", ",", "1", ",", "1"}], "]"}], "**", "w"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"S", "[", 
              RowBox[{"1", ",", "1", ",", "1"}], "]"}], "**", "w"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"J", "[", 
              RowBox[{"2", ",", "2", ",", "1"}], "]"}], "**", "w"}]}], 
           "\[IndentingNewLine]", "]"}], ",", 
          RowBox[{"vars", "[", "s", "]"}]}], "]"}]}], ";", " ", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "soln", "]"}], "\[Equal]", "1"}], ",", 
         RowBox[{
          RowBox[{"V", "[", "q", "]"}], "=", 
          RowBox[{"w", "/.", 
           RowBox[{
           "soln", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}]}],
          ",", 
         RowBox[{"Print", "[", "\"\<can't solve\>\"", "]"}]}], "]"}]}]}], 
     "]"}]}], "]"}]}]], "Input"],

Cell["\<\
Instanton calculation.  Each fixed point is labeled by three Young diagrams, \
arranged in the Young diagram of the form 2+1\
\>", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"inst", "[", "q_", "]"}], ":=", 
  RowBox[{"Plus", " ", "@@", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"denom", " ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["a", "1"], ",", 
            SubscriptBox["A", "1"]}], "}"}], ",", 
          RowBox[{"{", 
           SubscriptBox["a", "2"], "}"}]}], "}"}], " ", ",", "#"}], "]"}], 
      "&"}], "/@", " ", 
     RowBox[{"FPs", "[", "q", "]"}]}], ")"}]}]}]], "Input"],

Cell["\<\
For a column of height two, we assign the equivariant parameters {a, A}; for \
a column of height one, just {a}.\
\>", "Text"],

Cell["h is the eigenvalue of the Cartan of U(m+n), H is for U(m)", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rule", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Epsilon]", "1"], "\[Rule]", " ", "1"}], ",", 
     RowBox[{
      SubscriptBox["a", "1"], "\[Rule]", " ", 
      SubscriptBox["h", "1"]}], ",", 
     RowBox[{
      SubscriptBox["a", "2"], "\[Rule]", " ", 
      RowBox[{
       SubscriptBox["h", "2"], "-", "1"}]}], ",", 
     RowBox[{
      SubscriptBox["A", "1"], "\[Rule]", " ", 
      RowBox[{
       SubscriptBox["H", "1"], "+", "kk", "+", "1"}]}], ",", 
     RowBox[{
      SubscriptBox["\[Epsilon]", "2"], "\[Rule]", " ", 
      RowBox[{
       RowBox[{"-", "kk"}], "-", "3"}]}]}], "}"}]}], ";"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"norm", "[", 
  SubscriptBox["x", "1"], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["h", "1"], "-", 
      SubscriptBox["h", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "kk", "+", 
      SubscriptBox["h", "2"], "-", 
      SubscriptBox["H", "1"]}], ")"}]}]]}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"inst", "[", 
   SubscriptBox["x", "1"], "]"}], "/.", " ", "rule", " "}]], "Input"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["h", "1"]}], "+", 
      SubscriptBox["h", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "kk", "+", 
      SubscriptBox["h", "1"], "-", 
      SubscriptBox["H", "1"]}], ")"}]}]], "+", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "kk", "+", 
      SubscriptBox["h", "2"], "-", 
      SubscriptBox["H", "1"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "kk", "-", 
      SubscriptBox["h", "1"], "+", 
      SubscriptBox["H", "1"]}], ")"}]}]]}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"%", "-", "%%"}], "//", "Simplify"}]], "Input"],

Cell[BoxData["0"], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"norm", "[", 
   RowBox[{
    SubscriptBox["x", "1"], 
    SubscriptBox["x", "2"]}], "]"}], "//", "Simplify"}]], "Input"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"1", "+", "kk"}], ")"}]}], " ", 
    SubsuperscriptBox["h", "1", "2"]}], "+", 
   RowBox[{"2", " ", 
    SubsuperscriptBox["h", "2", "2"]}], "-", 
   RowBox[{"2", " ", 
    SubscriptBox["h", "2"], " ", 
    SubscriptBox["H", "1"]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", "kk"}], ")"}], " ", 
    SubscriptBox["H", "1"], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"2", " ", "kk"}], "+", 
      SubscriptBox["H", "1"]}], ")"}]}], "+", 
   RowBox[{
    SubscriptBox["h", "1"], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"5", " ", "kk"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["kk", "2"]}], "-", 
      RowBox[{"2", " ", 
       SubscriptBox["h", "2"]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "kk"}], ")"}], " ", 
       SubscriptBox["H", "1"]}]}], ")"}]}]}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"3", "+", "kk"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["h", "1"], "-", 
     SubscriptBox["h", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "kk", "-", 
     SubscriptBox["h", "1"], "+", 
     SubscriptBox["h", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SubscriptBox["h", "1"], "-", 
     SubscriptBox["H", "1"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["h", "2"], "-", 
     SubscriptBox["H", "1"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"3", "+", 
     RowBox[{"2", " ", "kk"}], "-", 
     SubscriptBox["h", "1"], "+", 
     SubscriptBox["H", "1"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "kk", "-", 
     SubscriptBox["h", "2"], "+", 
     SubscriptBox["H", "1"]}], ")"}]}]]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"inst", "[", 
    RowBox[{
     SubscriptBox["x", "1"], 
     SubscriptBox["x", "2"]}], "]"}], "/.", " ", "rule"}], " ", "//", 
  "Simplify"}]], "Input"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"1", "+", "kk"}], ")"}]}], " ", 
    SubsuperscriptBox["h", "1", "2"]}], "+", 
   RowBox[{"2", " ", 
    SubsuperscriptBox["h", "2", "2"]}], "-", 
   RowBox[{"2", " ", 
    SubscriptBox["h", "2"], " ", 
    SubscriptBox["H", "1"]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", "kk"}], ")"}], " ", 
    SubscriptBox["H", "1"], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"2", " ", "kk"}], "+", 
      SubscriptBox["H", "1"]}], ")"}]}], "+", 
   RowBox[{
    SubscriptBox["h", "1"], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"5", " ", "kk"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["kk", "2"]}], "-", 
      RowBox[{"2", " ", 
       SubscriptBox["h", "2"]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "kk"}], ")"}], " ", 
       SubscriptBox["H", "1"]}]}], ")"}]}]}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"3", "+", "kk"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["h", "1"], "-", 
     SubscriptBox["h", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "kk", "-", 
     SubscriptBox["h", "1"], "+", 
     SubscriptBox["h", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SubscriptBox["h", "1"], "-", 
     SubscriptBox["H", "1"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["h", "2"], "-", 
     SubscriptBox["H", "1"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"3", "+", 
     RowBox[{"2", " ", "kk"}], "-", 
     SubscriptBox["h", "1"], "+", 
     SubscriptBox["H", "1"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "kk", "-", 
     SubscriptBox["h", "2"], "+", 
     SubscriptBox["H", "1"]}], ")"}]}]]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"%", "-", "%%"}], "//", "Simplify"}]], "Input"],

Cell[BoxData["0"], "Output"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["h", "1"], "=", "ra"}], ";", 
  RowBox[{
   SubscriptBox["h", "2"], "=", "ra"}], ";", 
  RowBox[{
   SubscriptBox["H", "1"], "=", "ra"}], ";", 
  RowBox[{"kk", "=", "ra"}], ";"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"norm", "[", 
  RowBox[{
   RowBox[{
    SubscriptBox["x", "1"], "^", "2"}], " ", 
   RowBox[{
    SubscriptBox["x", "2"], "^", "2"}]}], "]"}]], "Input"],

Cell[BoxData[
 FractionBox["216752586706913119896629", 
  "437292243853195865317624783131003422208000"]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"inst", "[", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], "^", "2"}], " ", 
    RowBox[{
     SubscriptBox["x", "2"], "^", "2"}]}], "]"}], "/.", "rule"}]], "Input"],

Cell[BoxData[
 FractionBox["216752586706913119896629", 
  "437292243853195865317624783131003422208000"]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"%", "-", "%%"}]], "Input"],

Cell[BoxData["0"], "Output"]
}, Open  ]],

Cell["There are this numeber of states in the Verma module ... ", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"kets", "[", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", 
      RowBox[{"1", " "}]], "^", "2"}], " ", 
    RowBox[{
     SubscriptBox["x", "2"], "^", "2"}]}], "]"}], "//", "Length"}]], "Input"],

Cell[BoxData["15"], "Output"]
}, Open  ]],

Cell["\<\
while there are this number of fixed points at this degree...\
\>", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FPs", "[", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", 
      RowBox[{"1", " "}]], "^", "2"}], 
    RowBox[{
     SubscriptBox["x", "2"], "^", "2"}]}], "]"}], "//", "Length"}]], "Input"],

Cell[BoxData["22"], "Output"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["h", "1"], "=."}], ";", 
  RowBox[{
   SubscriptBox["h", "2"], "=."}], ";", 
  RowBox[{
   SubscriptBox["H", "1"], "=."}], ";", 
  RowBox[{"kk", "=."}], ";"}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["6 = 2 + 2 + 1 + 1", "Subsection"],

Cell[BoxData[
 RowBox[{
  RowBox[{"type", "=", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "}"}]}], ";"}]], "Input"],

Cell["The Whittaker ket and bra.", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"V", ",", "W"}], "]"}], ";", 
  RowBox[{
   RowBox[{"V", "[", "1", "]"}], "=", 
   RowBox[{"Q", "[", 
    RowBox[{"ket", "[", "]"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"W", "[", "1", "]"}], "=", 
   RowBox[{"Q", "[", 
    RowBox[{"bra", "[", "]"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"norm", "[", "q_", "]"}], ":=", 
   RowBox[{
    RowBox[{"W", "[", "q", "]"}], "**", 
    RowBox[{"V", "[", "q", "]"}]}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"W", "[", "q_", "]"}], ":=", 
  RowBox[{
   RowBox[{"W", "[", "q", "]"}], "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"!", " ", 
      RowBox[{"sensibleQ", "[", "q", "]"}]}], ",", "0", ",", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"s", "=", 
          RowBox[{"bras", "[", "q", "]"}]}], ",", "w", ",", "soln"}], "}"}], 
       ",", 
       RowBox[{
        RowBox[{"w", "=", 
         RowBox[{
          RowBox[{"vars", "[", "s", "]"}], ".", "s"}]}], ";", " ", 
        RowBox[{"soln", "=", 
         RowBox[{"Solve", "[", "  ", 
          RowBox[{
           RowBox[{"eqn", "[", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"w", "**", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", "2", ",", "0"}], "]"}]}], "-", " ", 
              RowBox[{"W", "[", 
               RowBox[{"q", "/", 
                SubscriptBox["x", "1"]}], "]"}]}], ",", "\[IndentingNewLine]", 
             RowBox[{"w", "**", 
              RowBox[{"jj", "[", 
               RowBox[{"1", ",", "2", ",", "0"}], "]"}]}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"w", "**", 
               RowBox[{"U", "[", 
                RowBox[{"2", ",", "3", ",", "0"}], "]"}]}], "-", " ", 
              RowBox[{"W", "[", 
               RowBox[{"q", "/", 
                SubscriptBox["x", "2"]}], "]"}]}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"w", "**", 
               RowBox[{"J", "[", 
                RowBox[{"3", ",", "4", ",", "0"}], "]"}]}], "+", 
              RowBox[{"W", "[", 
               RowBox[{"q", "/", 
                SubscriptBox["x", "3"]}], "]"}]}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"w", "**", 
               RowBox[{"Ut", "[", 
                RowBox[{"4", ",", "1", ",", 
                 RowBox[{"-", "1"}]}], "]"}]}], "+", " ", 
              RowBox[{"W", "[", 
               RowBox[{"q", "/", 
                SubscriptBox["x", "4"]}], "]"}]}], ",", "\[IndentingNewLine]", 
             RowBox[{"w", "**", 
              RowBox[{"diagonal", "[", 
               RowBox[{"-", "1"}], "]"}]}]}], "\[IndentingNewLine]", "]"}], 
           ",", 
           RowBox[{"vars", "[", "s", "]"}]}], "]"}]}], ";", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", "soln", "]"}], "\[Equal]", "1"}], ",", 
          RowBox[{
           RowBox[{"W", "[", "q", "]"}], "=", 
           RowBox[{"w", "/.", 
            RowBox[{
            "soln", "\[LeftDoubleBracket]", "1", 
             "\[RightDoubleBracket]"}]}]}], ",", 
          RowBox[{"Print", "[", "\"\<can't solve\>\"", "]"}]}], "]"}]}]}], 
      "]"}]}], "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V", "[", "q_", "]"}], ":=", 
  RowBox[{"If", "[", " ", 
   RowBox[{
    RowBox[{"!", 
     RowBox[{"sensibleQ", "[", "q", "]"}]}], ",", "0", ",", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"s", "=", 
         RowBox[{"kets", "[", "q", "]"}]}], ",", "w", ",", "soln"}], "}"}], 
      ",", 
      RowBox[{
       RowBox[{"w", "=", 
        RowBox[{
         RowBox[{"vars", "[", "s", "]"}], ".", "s"}]}], ";", " ", 
       RowBox[{"soln", "=", 
        RowBox[{"Solve", "[", "  ", 
         RowBox[{
          RowBox[{"eqn", "[", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"S", "[", 
               RowBox[{"2", ",", "1", ",", "0"}], "]"}], "**", "w"}], "-", 
             " ", 
             RowBox[{"V", "[", 
              RowBox[{"q", "/", 
               SubscriptBox["x", "1"]}], "]"}]}], " ", ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"jj", "[", 
              RowBox[{"2", ",", "1", ",", "0"}], "]"}], "**", "w"}], " ", ",",
             "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"Ut", "[", 
               RowBox[{"3", ",", "2", ",", "0"}], "]"}], "**", "w"}], "-", 
             " ", 
             RowBox[{"V", "[", 
              RowBox[{"q", "/", 
               SubscriptBox["x", "2"]}], "]"}]}], " ", ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"J", "[", 
               RowBox[{"4", ",", "3", ",", "0"}], "]"}], "**", "w"}], "-", 
             " ", 
             RowBox[{"V", "[", 
              RowBox[{"q", "/", 
               SubscriptBox["x", "3"]}], "]"}]}], " ", ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"U", "[", 
               RowBox[{"1", ",", "4", ",", "1"}], "]"}], "**", "w"}], "-", 
             " ", 
             RowBox[{"V", "[", 
              RowBox[{"q", "/", 
               SubscriptBox["x", "4"]}], "]"}]}], " ", ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"diagonal", "[", "1", "]"}], "**", "w"}]}], 
           "\[IndentingNewLine]", "]"}], ",", 
          RowBox[{"vars", "[", "s", "]"}]}], "]"}]}], ";", " ", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "soln", "]"}], "\[Equal]", "1"}], ",", 
         RowBox[{
          RowBox[{"V", "[", "q", "]"}], "=", 
          RowBox[{"w", "/.", 
           RowBox[{
           "soln", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}]}],
          ",", 
         RowBox[{"Print", "[", "\"\<can't solve\>\"", "]"}]}], "]"}]}]}], 
     "]"}]}], "]"}]}]], "Input"],

Cell["\<\
For a column of height two, we assign the equivariant parameters {a, A}; for \
a column of height one, just {a}.\
\>", "Text"],

Cell["h is the eigenvalue of the Cartan of U(m+n), H is for U(m)", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"inst", "[", "q_", "]"}], ":=", 
  RowBox[{"Plus", " ", "@@", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"denom", " ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["a", "1"], ",", 
            SubscriptBox["A", "1"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["a", "2"], ",", 
            SubscriptBox["A", "2"]}], "}"}], ",", 
          RowBox[{"{", 
           SubscriptBox["a", "3"], "}"}], ",", 
          RowBox[{"{", 
           SubscriptBox["a", "4"], "}"}]}], "}"}], " ", ",", "#"}], "]"}], 
      "&"}], "/@", " ", 
     RowBox[{"FPs", "[", "q", "]"}]}], ")"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rule", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Epsilon]", "1"], "\[Rule]", " ", "1"}], ",", 
     RowBox[{
      SubscriptBox["a", "1"], "\[Rule]", " ", 
      SubscriptBox["h", "1"]}], ",", 
     RowBox[{
      SubscriptBox["a", "2"], "\[Rule]", " ", 
      RowBox[{
       SubscriptBox["h", "2"], "-", "1"}]}], ",", 
     RowBox[{
      SubscriptBox["a", "3"], "\[Rule]", " ", 
      RowBox[{
       SubscriptBox["h", "3"], "-", " ", "2"}]}], ",", 
     RowBox[{
      SubscriptBox["a", "4"], "\[Rule]", " ", 
      RowBox[{
       SubscriptBox["h", "4"], "-", "3"}]}], ",", 
     RowBox[{
      SubscriptBox["A", "1"], "\[Rule]", " ", 
      RowBox[{
       SubscriptBox["H", "1"], "+", "kk", "+", "2"}]}], ",", 
     RowBox[{
      SubscriptBox["A", "2"], "\[Rule]", " ", 
      RowBox[{
       SubscriptBox["H", "2"], "+", "kk", "+", "1"}]}], ",", 
     RowBox[{
      SubscriptBox["\[Epsilon]", "2"], "\[Rule]", " ", 
      RowBox[{
       RowBox[{"-", "kk"}], "-", "6"}]}]}], "}"}]}], ";"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"inst", "[", 
    SubscriptBox["x", "1"], "]"}], "/.", "rule"}], "//", 
  "Simplify"}]], "Input"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SubscriptBox["h", "1"], "-", 
   SubscriptBox["h", "2"], "+", 
   SubscriptBox["H", "1"], "-", 
   SubscriptBox["H", "2"]}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["h", "1"], "-", 
     SubscriptBox["h", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", "kk", "-", 
     SubscriptBox["h", "2"], "+", 
     SubscriptBox["H", "1"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["H", "1"], "-", 
     SubscriptBox["H", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", "kk", "-", 
     SubscriptBox["h", "1"], "+", 
     SubscriptBox["H", "2"]}], ")"}]}]]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"norm", "[", 
   SubscriptBox["x", "1"], "]"}], "//", "Simplify"}]], "Input"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SubscriptBox["h", "1"], "-", 
   SubscriptBox["h", "2"], "+", 
   SubscriptBox["H", "1"], "-", 
   SubscriptBox["H", "2"]}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["h", "1"], "-", 
     SubscriptBox["h", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", "kk", "-", 
     SubscriptBox["h", "2"], "+", 
     SubscriptBox["H", "1"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["H", "1"], "-", 
     SubscriptBox["H", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", "kk", "-", 
     SubscriptBox["h", "1"], "+", 
     SubscriptBox["H", "2"]}], ")"}]}]]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"%", "-", "%%"}], "//", "Simplify"}]], "Input"],

Cell[BoxData["0"], "Output"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["h", "1"], "=", "ra"}], ";", 
  RowBox[{
   SubscriptBox["h", "2"], "=", "ra"}], ";", 
  RowBox[{
   SubscriptBox["h", "3"], "=", "ra"}], ";", 
  RowBox[{
   SubscriptBox["h", "4"], "=", "ra"}], ";", 
  RowBox[{
   SubscriptBox["H", "1"], "=", "ra"}], ";", 
  RowBox[{
   SubscriptBox["H", "2"], "=", "ra"}], ";", 
  RowBox[{"kk", "=", "ra"}], ";"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"inst", "[", 
   RowBox[{
    SubscriptBox["x", 
     RowBox[{"1", " "}]], 
    SubscriptBox["x", 
     RowBox[{"2", " "}]], 
    SubscriptBox["x", "3"], 
    SubscriptBox["x", "4"]}], "]"}], "/.", "rule"}]], "Input"],

Cell[BoxData[
 FractionBox["38985782483041034455076820241104196337", 
  "96906713715484780326653737202547506580629530983360000000"]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"norm", "[", 
  RowBox[{
   SubscriptBox["x", 
    RowBox[{"1", " "}]], 
   SubscriptBox["x", 
    RowBox[{"2", " "}]], 
   SubscriptBox["x", "3"], 
   SubscriptBox["x", "4"]}], "]"}]], "Input"],

Cell[BoxData[
 FractionBox["38985782483041034455076820241104196337", 
  "96906713715484780326653737202547506580629530983360000000"]], "Output"]
}, Open  ]],

Cell["There are this number of states in the Verma module ... ", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"kets", "[", 
   RowBox[{
    SubscriptBox["x", 
     RowBox[{"1", " "}]], 
    SubscriptBox["x", 
     RowBox[{"2", " "}]], 
    SubscriptBox["x", "3"], 
    SubscriptBox["x", "4"]}], "]"}], "//", "Length"}]], "Input"],

Cell[BoxData["23"], "Output"]
}, Open  ]],

Cell["\<\
while there are this number of fixed points at this degree...\
\>", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FPs", "[", 
   RowBox[{
    SubscriptBox["x", 
     RowBox[{"1", " "}]], 
    SubscriptBox["x", 
     RowBox[{"2", " "}]], 
    SubscriptBox["x", "3"], 
    SubscriptBox["x", "4"]}], "]"}], "//", "Length"}]], "Input"],

Cell[BoxData["35"], "Output"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["h", "1"], "=."}], ";", 
  RowBox[{
   SubscriptBox["h", "2"], "=."}], ";", 
  RowBox[{
   SubscriptBox["h", "3"], "=."}], ";", 
  RowBox[{
   SubscriptBox["h", "4"], "=."}], ";", 
  RowBox[{
   SubscriptBox["H", "1"], "=."}], ";", 
  RowBox[{
   SubscriptBox["H", "2"], "=."}], ";", 
  RowBox[{"kk", "=."}], ";"}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["6 = 2 + 1 + 2 + 1", "Subsection"],

Cell[BoxData[
 RowBox[{
  RowBox[{"type", "=", 
   RowBox[{"{", 
    RowBox[{"2", ",", "1", ",", "2", ",", "1"}], "}"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"V", ",", "W"}], "]"}], ";", 
  RowBox[{
   RowBox[{"V", "[", "1", "]"}], "=", 
   RowBox[{"Q", "[", 
    RowBox[{"ket", "[", "]"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"W", "[", "1", "]"}], "=", 
   RowBox[{"Q", "[", 
    RowBox[{"bra", "[", "]"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"norm", "[", "q_", "]"}], ":=", 
   RowBox[{
    RowBox[{"W", "[", "q", "]"}], "**", 
    RowBox[{"V", "[", "q", "]"}]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"W", "[", "q_", "]"}], ":=", 
  RowBox[{
   RowBox[{"W", "[", "q", "]"}], "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"!", " ", 
      RowBox[{"sensibleQ", "[", "q", "]"}]}], ",", "0", ",", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"s", "=", 
          RowBox[{"bras", "[", "q", "]"}]}], ",", "w", ",", "soln"}], "}"}], 
       ",", 
       RowBox[{
        RowBox[{"w", "=", 
         RowBox[{
          RowBox[{"vars", "[", "s", "]"}], ".", "s"}]}], ";", " ", 
        RowBox[{"soln", "=", 
         RowBox[{"Solve", "[", "  ", 
          RowBox[{
           RowBox[{"eqn", "[", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"w", "**", 
               RowBox[{"U", "[", 
                RowBox[{"1", ",", "2", ",", "0"}], "]"}]}], "-", " ", 
              RowBox[{"W", "[", 
               RowBox[{"q", "/", 
                SubscriptBox["x", "1"]}], "]"}]}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"w", "**", 
               RowBox[{"Ut", "[", 
                RowBox[{"2", ",", "3", ",", "0"}], "]"}]}], "+", " ", 
              RowBox[{"W", "[", 
               RowBox[{"q", "/", 
                SubscriptBox["x", "2"]}], "]"}]}], ",", "\[IndentingNewLine]", 
             RowBox[{"w", "**", 
              RowBox[{"jj", "[", 
               RowBox[{"1", ",", "3", ",", "0"}], "]"}]}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{"w", "**", 
              RowBox[{"S", "[", 
               RowBox[{"1", ",", "3", ",", "0"}], "]"}]}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"w", "**", 
               RowBox[{"U", "[", 
                RowBox[{"3", ",", "4", ",", "0"}], "]"}]}], "-", 
              RowBox[{"W", "[", 
               RowBox[{"q", "/", 
                SubscriptBox["x", "3"]}], "]"}]}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"w", "**", 
               RowBox[{"Ut", "[", 
                RowBox[{"4", ",", "1", ",", 
                 RowBox[{"-", "1"}]}], "]"}]}], "+", " ", 
              RowBox[{"W", "[", 
               RowBox[{"q", "/", 
                SubscriptBox["x", "4"]}], "]"}]}], ",", "\[IndentingNewLine]", 
             RowBox[{"w", "**", 
              RowBox[{"jj", "[", 
               RowBox[{"3", ",", "1", ",", 
                RowBox[{"-", "1"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
             RowBox[{"w", "**", 
              RowBox[{"S", "[", 
               RowBox[{"3", ",", "1", ",", 
                RowBox[{"-", "1"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
             RowBox[{"w", "**", 
              RowBox[{"diagonal", "[", 
               RowBox[{"-", "1"}], "]"}]}]}], "\[IndentingNewLine]", "]"}], 
           ",", 
           RowBox[{"vars", "[", "s", "]"}]}], "]"}]}], ";", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", "soln", "]"}], "\[Equal]", "1"}], ",", 
          RowBox[{
           RowBox[{"W", "[", "q", "]"}], "=", 
           RowBox[{"w", "/.", 
            RowBox[{
            "soln", "\[LeftDoubleBracket]", "1", 
             "\[RightDoubleBracket]"}]}]}], ",", 
          RowBox[{"Print", "[", "\"\<can't solve\>\"", "]"}]}], "]"}]}]}], 
      "]"}]}], "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V", "[", "q_", "]"}], ":=", 
  RowBox[{"If", "[", " ", 
   RowBox[{
    RowBox[{"!", 
     RowBox[{"sensibleQ", "[", "q", "]"}]}], ",", "0", ",", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"s", "=", 
         RowBox[{"kets", "[", "q", "]"}]}], ",", "w", ",", "soln"}], "}"}], 
      ",", 
      RowBox[{
       RowBox[{"w", "=", 
        RowBox[{
         RowBox[{"vars", "[", "s", "]"}], ".", "s"}]}], ";", " ", 
       RowBox[{"soln", "=", 
        RowBox[{"Solve", "[", "  ", 
         RowBox[{
          RowBox[{"eqn", "[", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Ut", "[", 
               RowBox[{"2", ",", "1", ",", "0"}], "]"}], "**", "w"}], "-", 
             " ", 
             RowBox[{"V", "[", 
              RowBox[{"q", "/", 
               SubscriptBox["x", "1"]}], "]"}]}], " ", ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"U", "[", 
               RowBox[{"3", ",", "2", ",", "0"}], "]"}], "**", "w"}], "-", 
             " ", 
             RowBox[{"V", "[", 
              RowBox[{"q", "/", 
               SubscriptBox["x", "2"]}], "]"}]}], " ", ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"jj", "[", 
              RowBox[{"3", ",", "1", ",", "0"}], "]"}], "**", "w"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"S", "[", 
              RowBox[{"3", ",", "1", ",", "0"}], "]"}], "**", "w"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"Ut", "[", 
               RowBox[{"4", ",", "3", ",", "0"}], "]"}], "**", "w"}], "-", 
             " ", 
             RowBox[{"V", "[", 
              RowBox[{"q", "/", 
               SubscriptBox["x", "3"]}], "]"}]}], " ", ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"U", "[", 
               RowBox[{"1", ",", "4", ",", "1"}], "]"}], "**", "w"}], "-", 
             " ", 
             RowBox[{"V", "[", 
              RowBox[{"q", "/", 
               SubscriptBox["x", "4"]}], "]"}]}], " ", ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"jj", "[", 
              RowBox[{"1", ",", "3", ",", "1"}], "]"}], "**", "w"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"S", "[", 
              RowBox[{"1", ",", "3", ",", "1"}], "]"}], "**", "w"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"diagonal", "[", "1", "]"}], "**", "w"}]}], 
           "\[IndentingNewLine]", "]"}], ",", 
          RowBox[{"vars", "[", "s", "]"}]}], "]"}]}], ";", " ", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "soln", "]"}], "\[Equal]", "1"}], ",", 
         RowBox[{
          RowBox[{"V", "[", "q", "]"}], "=", 
          RowBox[{"w", "/.", 
           RowBox[{
           "soln", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}]}],
          ",", 
         RowBox[{"Print", "[", "\"\<can't solve\>\"", "]"}]}], "]"}]}]}], 
     "]"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"inst", "[", "q_", "]"}], ":=", 
  RowBox[{"Plus", " ", "@@", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"denom", " ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["a", "1"], ",", 
            SubscriptBox["A", "1"]}], "}"}], ",", 
          RowBox[{"{", 
           SubscriptBox["a", "2"], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["a", "3"], ",", 
            SubscriptBox["A", "3"]}], "}"}], ",", 
          RowBox[{"{", 
           SubscriptBox["a", "4"], "}"}]}], "}"}], " ", ",", "#"}], "]"}], 
      "&"}], "/@", " ", 
     RowBox[{"FPs", "[", "q", "]"}]}], ")"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rule", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Epsilon]", "1"], "\[Rule]", " ", "1"}], ",", 
     RowBox[{
      SubscriptBox["a", "1"], "\[Rule]", " ", 
      SubscriptBox["h", "1"]}], ",", 
     RowBox[{
      SubscriptBox["a", "2"], "\[Rule]", " ", 
      RowBox[{
       SubscriptBox["h", "2"], "-", "1"}]}], ",", 
     RowBox[{
      SubscriptBox["a", "3"], "\[Rule]", " ", 
      RowBox[{
       SubscriptBox["h", "3"], "-", " ", "2"}]}], ",", 
     RowBox[{
      SubscriptBox["a", "4"], "\[Rule]", " ", 
      RowBox[{
       SubscriptBox["h", "4"], "-", "3"}]}], ",", 
     RowBox[{
      SubscriptBox["A", "1"], "\[Rule]", " ", 
      RowBox[{
       SubscriptBox["H", "1"], "+", "kk", "+", "2"}]}], ",", 
     RowBox[{
      SubscriptBox["A", "3"], "\[Rule]", " ", 
      RowBox[{
       SubscriptBox["H", "3"], "+", "kk", "+", "1"}]}], ",", 
     RowBox[{
      SubscriptBox["\[Epsilon]", "2"], "\[Rule]", " ", 
      RowBox[{
       RowBox[{"-", "kk"}], "-", "6"}]}]}], "}"}]}], ";"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"inst", "[", 
    SubscriptBox["x", "1"], "]"}], "/.", "rule"}], "//", 
  "Simplify"}]], "Input"],

Cell[BoxData[
 FractionBox["1", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["h", "1"], "-", 
     SubscriptBox["h", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", "kk", "-", 
     SubscriptBox["h", "2"], "+", 
     SubscriptBox["H", "1"]}], ")"}]}]]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"norm", "[", 
   SubscriptBox["x", "1"], "]"}], "//", "Simplify"}]], "Input"],

Cell[BoxData[
 FractionBox["1", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["h", "1"], "-", 
     SubscriptBox["h", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", "kk", "-", 
     SubscriptBox["h", "2"], "+", 
     SubscriptBox["H", "1"]}], ")"}]}]]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"%", "-", "%%"}], "//", "Simplify"}]], "Input"],

Cell[BoxData["0"], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"inst", "[", 
    SubscriptBox["x", "4"], "]"}], "/.", "rule"}], "//", 
  "Simplify"}]], "Input"],

Cell[BoxData[
 FractionBox["1", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"2", "+", "kk", "-", 
     SubscriptBox["h", "1"], "+", 
     SubscriptBox["h", "4"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["h", "4"], "-", 
     SubscriptBox["H", "1"]}], ")"}]}]]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"norm", "[", 
   SubscriptBox["x", "4"], "]"}], "//", "Simplify"}]], "Input"],

Cell[BoxData[
 FractionBox["1", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"2", "+", "kk", "-", 
     SubscriptBox["h", "1"], "+", 
     SubscriptBox["h", "4"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["h", "4"], "-", 
     SubscriptBox["H", "1"]}], ")"}]}]]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"%", "-", "%%"}], "//", "Simplify"}]], "Input"],

Cell[BoxData["0"], "Output"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["h", "1"], "=", "ra"}], ";", 
  RowBox[{
   SubscriptBox["h", "2"], "=", "ra"}], ";", 
  RowBox[{
   SubscriptBox["h", "3"], "=", "ra"}], ";", 
  RowBox[{
   SubscriptBox["h", "4"], "=", "ra"}], ";", 
  RowBox[{
   SubscriptBox["H", "1"], "=", "ra"}], ";", 
  RowBox[{
   SubscriptBox["H", "3"], "=", "ra"}], ";", 
  RowBox[{"kk", "=", "ra"}], ";"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"inst", "[", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", 
      RowBox[{"1", "  "}]], "^", "2"}], " ", 
    SubscriptBox["x", 
     RowBox[{"2", " "}]], 
    RowBox[{
     SubscriptBox["x", "3"], "^", "2"}], 
    SubscriptBox["x", "4"]}], "]"}], "/.", "rule"}]], "Input"],

Cell[BoxData[
 FractionBox["152026623163681205822020709111553780407012561143", 
  "17607048863974674772237586632398217331901561594916305598172107247512800000"\
]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"norm", "[", 
  RowBox[{
   RowBox[{
    SubscriptBox["x", 
     RowBox[{"1", " "}]], "^", "2"}], " ", 
   SubscriptBox["x", 
    RowBox[{"2", " "}]], 
   RowBox[{
    SubscriptBox["x", "3"], "^", "2"}], 
   SubscriptBox["x", "4"]}], "]"}]], "Input"],

Cell[BoxData[
 FractionBox["152026623163681205822020709111553780407012561143", 
  "17607048863974674772237586632398217331901561594916305598172107247512800000"\
]], "Output"]
}, Open  ]],

Cell["There are this number of states in the Verma module ... ", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"kets", "[", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", 
      RowBox[{"1", " "}]], "^", "2"}], " ", 
    SubscriptBox["x", 
     RowBox[{"2", " "}]], 
    RowBox[{
     SubscriptBox["x", "3"], "^", "2"}], 
    SubscriptBox["x", "4"]}], "]"}], "//", "Length"}]], "Input"],

Cell[BoxData["35"], "Output"]
}, Open  ]],

Cell["\<\
while there are this number of fixed points at this degree...\
\>", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FPs", "[", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", 
      RowBox[{"1", " "}]], "^", "2"}], " ", 
    SubscriptBox["x", 
     RowBox[{"2", " "}]], 
    RowBox[{
     SubscriptBox["x", "3"], "^", "2"}], 
    SubscriptBox["x", "4"]}], "]"}], "//", "Length"}]], "Input"],

Cell[BoxData["165"], "Output"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["h", "1"], "=."}], ";", 
  RowBox[{
   SubscriptBox["h", "2"], "=."}], ";", 
  RowBox[{
   SubscriptBox["h", "3"], "=."}], ";", 
  RowBox[{
   SubscriptBox["h", "4"], "=."}], ";", 
  RowBox[{
   SubscriptBox["H", "1"], "=."}], ";", 
  RowBox[{
   SubscriptBox["H", "3"], "=."}], ";", 
  RowBox[{"kk", "=."}], ";"}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["6 = 2 + 2 + 2", "Subsection"],

Cell[BoxData[
 RowBox[{
  RowBox[{"type", "=", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2"}], "}"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"V", ",", "W"}], "]"}], ";", 
  RowBox[{
   RowBox[{"V", "[", "1", "]"}], "=", 
   RowBox[{"Q", "[", 
    RowBox[{"ket", "[", "]"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"W", "[", "1", "]"}], "=", 
   RowBox[{"Q", "[", 
    RowBox[{"bra", "[", "]"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"norm", "[", "q_", "]"}], ":=", 
   RowBox[{
    RowBox[{"W", "[", "q", "]"}], "**", 
    RowBox[{"V", "[", "q", "]"}]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"W", "[", "q_", "]"}], ":=", 
  RowBox[{
   RowBox[{"W", "[", "q", "]"}], "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"!", " ", 
      RowBox[{"sensibleQ", "[", "q", "]"}]}], ",", "0", ",", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"s", "=", 
          RowBox[{"bras", "[", "q", "]"}]}], ",", "w", ",", "soln"}], "}"}], 
       ",", 
       RowBox[{
        RowBox[{"w", "=", 
         RowBox[{
          RowBox[{"vars", "[", "s", "]"}], ".", "s"}]}], ";", " ", 
        RowBox[{"soln", "=", 
         RowBox[{"Solve", "[", "  ", 
          RowBox[{
           RowBox[{"eqn", "[", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"w", "**", 
               RowBox[{"S", "[", 
                RowBox[{"1", ",", "2", ",", "0"}], "]"}]}], "-", " ", 
              RowBox[{"W", "[", 
               RowBox[{"q", "/", 
                SubscriptBox["x", "1"]}], "]"}]}], ",", "\[IndentingNewLine]", 
             RowBox[{"w", "**", 
              RowBox[{"jj", "[", 
               RowBox[{"1", ",", "2", ",", "0"}], "]"}]}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"w", "**", 
               RowBox[{"S", "[", 
                RowBox[{"2", ",", "3", ",", "0"}], "]"}]}], "-", " ", 
              RowBox[{"W", "[", 
               RowBox[{"q", "/", 
                SubscriptBox["x", "2"]}], "]"}]}], ",", "\[IndentingNewLine]", 
             RowBox[{"w", "**", 
              RowBox[{"jj", "[", 
               RowBox[{"2", ",", "3", ",", "0"}], "]"}]}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"w", "**", 
               RowBox[{"S", "[", 
                RowBox[{"3", ",", "1", ",", 
                 RowBox[{"-", "1"}]}], "]"}]}], "-", " ", 
              RowBox[{"W", "[", 
               RowBox[{"q", "/", 
                SubscriptBox["x", "3"]}], "]"}]}], ",", "\[IndentingNewLine]", 
             RowBox[{"w", "**", 
              RowBox[{"jj", "[", 
               RowBox[{"3", ",", "1", ",", 
                RowBox[{"-", "1"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
             RowBox[{"w", "**", 
              RowBox[{"diagonal", "[", 
               RowBox[{"-", "1"}], "]"}]}]}], "\[IndentingNewLine]", "]"}], 
           ",", 
           RowBox[{"vars", "[", "s", "]"}]}], "]"}]}], ";", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", "soln", "]"}], "\[Equal]", "1"}], ",", 
          RowBox[{
           RowBox[{"W", "[", "q", "]"}], "=", 
           RowBox[{"w", "/.", 
            RowBox[{
            "soln", "\[LeftDoubleBracket]", "1", 
             "\[RightDoubleBracket]"}]}]}], ",", 
          RowBox[{"Print", "[", "\"\<can't solve\>\"", "]"}]}], "]"}]}]}], 
      "]"}]}], "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V", "[", "q_", "]"}], ":=", 
  RowBox[{"If", "[", " ", 
   RowBox[{
    RowBox[{"!", 
     RowBox[{"sensibleQ", "[", "q", "]"}]}], ",", "0", ",", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"s", "=", 
         RowBox[{"kets", "[", "q", "]"}]}], ",", "w", ",", "soln"}], "}"}], 
      ",", 
      RowBox[{
       RowBox[{"w", "=", 
        RowBox[{
         RowBox[{"vars", "[", "s", "]"}], ".", "s"}]}], ";", " ", 
       RowBox[{"soln", "=", 
        RowBox[{"Solve", "[", "  ", 
         RowBox[{
          RowBox[{"eqn", "[", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"S", "[", 
               RowBox[{"2", ",", "1", ",", "0"}], "]"}], "**", "w"}], "-", 
             " ", 
             RowBox[{"V", "[", 
              RowBox[{"q", "/", 
               SubscriptBox["x", "1"]}], "]"}]}], " ", ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"jj", "[", 
              RowBox[{"2", ",", "1", ",", "0"}], "]"}], "**", "w"}], " ", ",",
             "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"S", "[", 
               RowBox[{"3", ",", "2", ",", "0"}], "]"}], "**", "w"}], "-", 
             " ", 
             RowBox[{"V", "[", 
              RowBox[{"q", "/", 
               SubscriptBox["x", "2"]}], "]"}]}], " ", ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"jj", "[", 
              RowBox[{"3", ",", "2", ",", "0"}], "]"}], "**", "w"}], " ", ",",
             "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"S", "[", 
               RowBox[{"1", ",", "3", ",", "1"}], "]"}], "**", "w"}], "-", 
             " ", 
             RowBox[{"V", "[", 
              RowBox[{"q", "/", 
               SubscriptBox["x", "3"]}], "]"}]}], " ", ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"jj", "[", 
              RowBox[{"1", ",", "3", ",", "1"}], "]"}], "**", "w"}], " ", ",",
             "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"diagonal", "[", "1", "]"}], "**", "w"}]}], 
           "\[IndentingNewLine]", "]"}], ",", 
          RowBox[{"vars", "[", "s", "]"}]}], "]"}]}], ";", " ", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "soln", "]"}], "\[Equal]", "1"}], ",", 
         RowBox[{
          RowBox[{"V", "[", "q", "]"}], "=", 
          RowBox[{"w", "/.", 
           RowBox[{
           "soln", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}]}],
          ",", 
         RowBox[{"Print", "[", "\"\<can't solve\>\"", "]"}]}], "]"}]}]}], 
     "]"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"inst", "[", "q_", "]"}], ":=", 
  RowBox[{"Plus", " ", "@@", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"denom", " ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["a", "1"], ",", 
            SubscriptBox["A", "1"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["a", "2"], ",", 
            SubscriptBox["A", "2"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["a", "3"], ",", 
            SubscriptBox["A", "3"]}], "}"}]}], "}"}], " ", ",", "#"}], "]"}], 
      "&"}], "/@", " ", 
     RowBox[{"FPs", "[", "q", "]"}]}], ")"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rule", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Epsilon]", "1"], "\[Rule]", " ", "1"}], ",", 
     RowBox[{
      SubscriptBox["a", "1"], "\[Rule]", " ", 
      SubscriptBox["h", "1"]}], ",", 
     RowBox[{
      SubscriptBox["a", "2"], "\[Rule]", " ", 
      RowBox[{
       SubscriptBox["h", "2"], "-", "1"}]}], ",", 
     RowBox[{
      SubscriptBox["a", "3"], "\[Rule]", " ", 
      RowBox[{
       SubscriptBox["h", "3"], "-", " ", "2"}]}], ",", 
     RowBox[{
      SubscriptBox["A", "1"], "\[Rule]", " ", 
      RowBox[{
       SubscriptBox["H", "1"], "+", "kk", "+", "3"}]}], ",", 
     RowBox[{
      SubscriptBox["A", "2"], "\[Rule]", " ", 
      RowBox[{
       SubscriptBox["H", "2"], "+", "kk", "+", "2"}]}], ",", 
     RowBox[{
      SubscriptBox["A", "3"], "\[Rule]", " ", 
      RowBox[{
       SubscriptBox["H", "3"], "+", "kk", "+", " ", "1"}]}], ",", 
     RowBox[{
      SubscriptBox["\[Epsilon]", "2"], "\[Rule]", " ", 
      RowBox[{
       RowBox[{"-", "kk"}], "-", "6"}]}]}], "}"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["h", "1"], "=", "ra"}], ";", 
  RowBox[{
   SubscriptBox["h", "2"], "=", "ra"}], ";", 
  RowBox[{
   SubscriptBox["h", "3"], "=", "ra"}], ";", 
  RowBox[{
   SubscriptBox["H", "1"], "=", "ra"}], ";", 
  RowBox[{
   SubscriptBox["H", "2"], "=", "ra"}], ";", 
  RowBox[{
   SubscriptBox["H", "3"], "=", "ra"}], ";", 
  RowBox[{"kk", "=", "ra"}], ";"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"norm", "[", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", 
      RowBox[{"1", " "}]], "^", "2"}], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], " ", "]"}], "//", "Simplify"}]], "Input"],

Cell[BoxData[
 FractionBox["1175659574791733778797460257770528465320505021", 
  "605233985312567721713382958689659016797489853132094755909647855616000000000\
0"]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"inst", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["x", "1"], "^", "2"}], " ", 
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "3"]}], "]"}], "/.", "rule"}], " ", "//", 
  "Simplify"}]], "Input"],

Cell[BoxData[
 FractionBox["1175659574791733778797460257770528465320505021", 
  "605233985312567721713382958689659016797489853132094755909647855616000000000\
0"]], "Output"]
}, Open  ]],

Cell["There are this number of states in the Verma module ... ", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"kets", "[", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], "^", "2"}], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], "]"}], "//", "Length"}]], "Input"],

Cell[BoxData["52"], "Output"]
}, Open  ]],

Cell["\<\
while there are this number of fixed points at this degree...\
\>", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FPs", "[", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], "^", "2"}], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], "]"}], "//", "Length"}]], "Input"],

Cell[BoxData["52"], "Output"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["h", "1"], "=."}], ";", 
  RowBox[{
   SubscriptBox["h", "2"], "=."}], ";", 
  RowBox[{
   SubscriptBox["h", "3"], "=."}], ";", 
  RowBox[{
   SubscriptBox["H", "1"], "=."}], ";", 
  RowBox[{
   SubscriptBox["H", "2"], "=."}], ";", 
  RowBox[{
   SubscriptBox["H", "3"], "=."}], ";", 
  RowBox[{"kk", "=."}], ";"}]], "Input"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{814, 856},
WindowMargins->{{101, Automatic}, {Automatic, 0}},
Visible->True,
PrintingCopies->1,
PrintingPageRange->{1, Automatic},
ShowSelection->True,
TrackCellChangeTimes->False,
FrontEndVersion->"8.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (February 23, \
2011)",
StyleDefinitions->Notebook[{
   Cell[
    StyleData[StyleDefinitions -> "Default.nb"]], 
   Cell[
    StyleData["Text"], FontSize -> 13, FontWeight -> "Plain"]}, Visible -> 
  False, FrontEndVersion -> 
  "8.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (February 23, 2011)", 
  StyleDefinitions -> "PrivateStylesheetFormatting.nb"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 126, 3, 27, "Text"],
Cell[686, 25, 311, 7, 43, "Input"],
Cell[CellGroupData[{
Cell[1022, 36, 71, 0, 67, "Section"],
Cell[1096, 38, 739, 19, 75, "Text"],
Cell[1838, 59, 222, 6, 27, "Input"],
Cell[2063, 67, 1253, 35, 73, "Input"],
Cell[3319, 104, 564, 18, 27, "Input"],
Cell[3886, 124, 331, 12, 27, "Text"],
Cell[4220, 138, 381, 12, 27, "Input"],
Cell[4604, 152, 2079, 57, 103, "Input"],
Cell[6686, 211, 305, 8, 27, "Input"],
Cell[6994, 221, 91, 2, 27, "Text"],
Cell[7088, 225, 2349, 65, 73, "Input"],
Cell[9440, 292, 94, 2, 27, "Text"],
Cell[9537, 296, 1408, 38, 58, "Input"],
Cell[10948, 336, 104, 3, 27, "Input"],
Cell[11055, 341, 300, 9, 27, "Input"],
Cell[11358, 352, 153, 4, 27, "Input"],
Cell[11514, 358, 222, 6, 27, "Input"],
Cell[11739, 366, 344, 11, 27, "Input"],
Cell[12086, 379, 119, 3, 27, "Text"],
Cell[12208, 384, 235, 7, 27, "Input"],
Cell[12446, 393, 899, 26, 88, "Input"],
Cell[13348, 421, 1373, 40, 73, "Input"],
Cell[14724, 463, 342, 10, 27, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15103, 478, 30, 0, 67, "Section"],
Cell[CellGroupData[{
Cell[15158, 482, 53, 0, 34, "Subsection"],
Cell[15214, 484, 273, 9, 27, "Text"],
Cell[15490, 495, 109, 3, 27, "Text"],
Cell[15602, 500, 1053, 31, 58, "Input"],
Cell[16658, 533, 471, 12, 43, "Text"],
Cell[17132, 547, 408, 13, 27, "Input"],
Cell[17543, 562, 408, 13, 27, "Input"],
Cell[17954, 577, 104, 3, 27, "Input"],
Cell[18061, 582, 47, 0, 27, "Text"],
Cell[18111, 584, 179, 6, 27, "Input"],
Cell[18293, 592, 198, 4, 43, "Text"],
Cell[18494, 598, 277, 8, 29, "Input"],
Cell[18774, 608, 141, 4, 27, "Input"],
Cell[18918, 614, 464, 14, 27, "Input"],
Cell[19385, 630, 200, 6, 27, "Input"],
Cell[19588, 638, 139, 3, 27, "Text"],
Cell[19730, 643, 248, 7, 27, "Input"],
Cell[19981, 652, 331, 10, 27, "Input"],
Cell[20315, 664, 331, 10, 27, "Input"],
Cell[20649, 676, 313, 9, 27, "Input"],
Cell[20965, 687, 339, 10, 27, "Input"],
Cell[21307, 699, 118, 3, 27, "Input"],
Cell[21428, 704, 131, 4, 27, "Input"],
Cell[21562, 710, 196, 6, 27, "Input"],
Cell[21761, 718, 202, 6, 27, "Input"],
Cell[21966, 726, 343, 11, 27, "Input"],
Cell[22312, 739, 202, 6, 27, "Input"],
Cell[22517, 747, 338, 11, 27, "Input"],
Cell[22858, 760, 156, 5, 27, "Input"],
Cell[23017, 767, 851, 25, 43, "Input"],
Cell[23871, 794, 248, 6, 43, "Text"],
Cell[24122, 802, 101, 2, 27, "Input"],
Cell[24226, 806, 282, 7, 27, "Input"],
Cell[24511, 815, 272, 7, 27, "Input"],
Cell[24786, 824, 266, 7, 27, "Input"],
Cell[25055, 833, 256, 7, 27, "Input"],
Cell[25314, 842, 315, 9, 27, "Input"],
Cell[25632, 853, 315, 9, 27, "Input"],
Cell[25950, 864, 342, 10, 27, "Input"],
Cell[26295, 876, 347, 10, 27, "Input"],
Cell[26645, 888, 237, 6, 27, "Input"],
Cell[26885, 896, 122, 2, 27, "Input"],
Cell[27010, 900, 122, 2, 27, "Input"],
Cell[27135, 904, 215, 5, 27, "Input"],
Cell[27353, 911, 205, 5, 27, "Input"],
Cell[27561, 918, 99, 2, 27, "Input"],
Cell[27663, 922, 266, 5, 43, "Text"],
Cell[27932, 929, 689, 20, 43, "Input"],
Cell[28624, 951, 720, 22, 43, "Input"],
Cell[29347, 975, 325, 11, 27, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29709, 991, 75, 0, 34, "Subsection"],
Cell[29787, 993, 179, 3, 43, "Text"],
Cell[29969, 998, 698, 22, 43, "Input"],
Cell[30670, 1022, 706, 21, 43, "Input"],
Cell[31379, 1045, 622, 18, 43, "Input"],
Cell[32004, 1065, 291, 7, 27, "Input"],
Cell[32298, 1074, 201, 6, 27, "Input"],
Cell[32502, 1082, 224, 6, 27, "Input"],
Cell[32729, 1090, 245, 7, 27, "Input"],
Cell[32977, 1099, 1273, 40, 73, "Input"],
Cell[34253, 1141, 69, 2, 27, "Text"],
Cell[34325, 1145, 560, 18, 33, "Input"],
Cell[34888, 1165, 135, 4, 27, "Input"],
Cell[35026, 1171, 344, 11, 27, "Input"],
Cell[35373, 1184, 558, 17, 33, "Input"],
Cell[35934, 1203, 440, 14, 33, "Input"],
Cell[36377, 1219, 690, 22, 33, "Input"],
Cell[37070, 1243, 721, 20, 58, "Input"],
Cell[37794, 1265, 464, 15, 27, "Input"],
Cell[38261, 1282, 135, 4, 27, "Input"],
Cell[38399, 1288, 234, 7, 27, "Input"],
Cell[38636, 1297, 367, 9, 43, "Input"],
Cell[39006, 1308, 260, 8, 27, "Input"],
Cell[39269, 1318, 193, 6, 27, "Text"],
Cell[39465, 1326, 1792, 51, 88, "Input"],
Cell[41260, 1379, 205, 6, 27, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41502, 1390, 57, 0, 34, "Subsection"],
Cell[41562, 1392, 173, 3, 43, "Text"],
Cell[41738, 1397, 87, 2, 27, "Input"],
Cell[41828, 1401, 165, 4, 27, "Input"],
Cell[41996, 1407, 165, 4, 27, "Input"],
Cell[42164, 1413, 163, 4, 27, "Input"],
Cell[42330, 1419, 389, 13, 27, "Input"],
Cell[42722, 1434, 110, 3, 27, "Input"],
Cell[42835, 1439, 95, 3, 27, "Input"],
Cell[42933, 1444, 267, 10, 27, "Text"],
Cell[43203, 1456, 170, 5, 27, "Input"],
Cell[43376, 1463, 171, 5, 27, "Input"],
Cell[43550, 1470, 127, 4, 27, "Input"],
Cell[43680, 1476, 139, 4, 27, "Input"],
Cell[43822, 1482, 537, 17, 27, "Input"],
Cell[44362, 1501, 218, 4, 43, "Text"],
Cell[44583, 1507, 268, 8, 27, "Input"],
Cell[44854, 1517, 177, 5, 27, "Input"],
Cell[45034, 1524, 1168, 37, 43, "Input"],
Cell[46205, 1563, 1451, 47, 58, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[47705, 1616, 30, 0, 67, "Section"],
Cell[47738, 1618, 214, 7, 27, "Input"],
Cell[47955, 1627, 141, 3, 27, "Text"],
Cell[48099, 1632, 340, 11, 27, "Input"],
Cell[CellGroupData[{
Cell[48464, 1647, 31, 0, 34, "Subsection"],
Cell[48498, 1649, 119, 4, 27, "Input"],
Cell[48620, 1655, 530, 13, 59, "Text"],
Cell[49153, 1670, 488, 16, 27, "Input"],
Cell[49644, 1688, 2488, 65, 118, "Input"],
Cell[52135, 1755, 2343, 65, 118, "Input"],
Cell[54481, 1822, 148, 3, 27, "Text"],
Cell[54632, 1827, 557, 18, 27, "Input"],
Cell[55192, 1847, 136, 3, 27, "Text"],
Cell[55331, 1852, 74, 0, 27, "Text"],
Cell[55408, 1854, 678, 21, 27, "Input"],
Cell[CellGroupData[{
Cell[56111, 1879, 79, 2, 27, "Input"],
Cell[56193, 1883, 339, 12, 49, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[56569, 1900, 117, 3, 27, "Input"],
Cell[56689, 1905, 682, 24, 49, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57408, 1934, 81, 2, 27, "Input"],
Cell[57492, 1938, 28, 0, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57557, 1943, 155, 5, 27, "Input"],
Cell[57715, 1950, 1804, 61, 54, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59556, 2016, 199, 7, 27, "Input"],
Cell[59758, 2025, 1804, 61, 54, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[61599, 2091, 81, 2, 27, "Input"],
Cell[61683, 2095, 28, 0, 27, "Output"]
}, Open  ]],
Cell[61726, 2098, 240, 8, 27, "Input"],
Cell[CellGroupData[{
Cell[61991, 2110, 176, 6, 27, "Input"],
Cell[62170, 2118, 115, 2, 47, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[62322, 2125, 208, 7, 27, "Input"],
Cell[62533, 2134, 115, 2, 47, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[62685, 2141, 50, 1, 27, "Input"],
Cell[62738, 2144, 28, 0, 27, "Output"]
}, Open  ]],
Cell[62781, 2147, 73, 0, 27, "Text"],
Cell[CellGroupData[{
Cell[62879, 2151, 232, 8, 27, "Input"],
Cell[63114, 2161, 29, 0, 27, "Output"]
}, Open  ]],
Cell[63158, 2164, 85, 2, 27, "Text"],
Cell[CellGroupData[{
Cell[63268, 2170, 226, 8, 27, "Input"],
Cell[63497, 2180, 29, 0, 27, "Output"]
}, Open  ]],
Cell[63541, 2183, 220, 8, 27, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63798, 2196, 39, 0, 34, "Subsection"],
Cell[63840, 2198, 139, 4, 27, "Input"],
Cell[63982, 2204, 42, 0, 27, "Text"],
Cell[64027, 2206, 488, 16, 27, "Input"],
Cell[64518, 2224, 2855, 74, 133, "Input"],
Cell[67376, 2300, 2812, 78, 133, "Input"],
Cell[70191, 2380, 136, 3, 27, "Text"],
Cell[70330, 2385, 74, 0, 27, "Text"],
Cell[70407, 2387, 766, 24, 27, "Input"],
Cell[71176, 2413, 1075, 33, 27, "Input"],
Cell[CellGroupData[{
Cell[72276, 2450, 143, 5, 27, "Input"],
Cell[72422, 2457, 664, 23, 49, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[73123, 2485, 111, 3, 27, "Input"],
Cell[73237, 2490, 664, 23, 49, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[73938, 2518, 81, 2, 27, "Input"],
Cell[74022, 2522, 28, 0, 27, "Output"]
}, Open  ]],
Cell[74065, 2525, 411, 14, 27, "Input"],
Cell[CellGroupData[{
Cell[74501, 2543, 251, 9, 27, "Input"],
Cell[74755, 2554, 143, 2, 47, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[74935, 2561, 217, 8, 27, "Input"],
Cell[75155, 2571, 143, 2, 47, "Output"]
}, Open  ]],
Cell[75313, 2576, 72, 0, 27, "Text"],
Cell[CellGroupData[{
Cell[75410, 2580, 253, 9, 27, "Input"],
Cell[75666, 2591, 29, 0, 27, "Output"]
}, Open  ]],
Cell[75710, 2594, 85, 2, 27, "Text"],
Cell[CellGroupData[{
Cell[75820, 2600, 252, 9, 27, "Input"],
Cell[76075, 2611, 29, 0, 27, "Output"]
}, Open  ]],
Cell[76119, 2614, 376, 14, 27, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[76532, 2633, 39, 0, 34, "Subsection"],
Cell[76574, 2635, 139, 4, 27, "Input"],
Cell[76716, 2641, 483, 16, 27, "Input"],
Cell[77202, 2659, 3397, 86, 178, "Input"],
Cell[80602, 2747, 3301, 90, 178, "Input"],
Cell[83906, 2839, 766, 24, 27, "Input"],
Cell[84675, 2865, 1075, 33, 27, "Input"],
Cell[CellGroupData[{
Cell[85775, 2902, 143, 5, 27, "Input"],
Cell[85921, 2909, 290, 10, 49, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[86248, 2924, 111, 3, 27, "Input"],
Cell[86362, 2929, 290, 10, 49, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[86689, 2944, 81, 2, 27, "Input"],
Cell[86773, 2948, 28, 0, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[86838, 2953, 143, 5, 27, "Input"],
Cell[86984, 2960, 290, 10, 49, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[87311, 2975, 111, 3, 27, "Input"],
Cell[87425, 2980, 290, 10, 49, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[87752, 2995, 81, 2, 27, "Input"],
Cell[87836, 2999, 28, 0, 27, "Output"]
}, Open  ]],
Cell[87879, 3002, 411, 14, 27, "Input"],
Cell[CellGroupData[{
Cell[88315, 3020, 310, 11, 27, "Input"],
Cell[88628, 3033, 173, 3, 47, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[88838, 3041, 273, 10, 27, "Input"],
Cell[89114, 3053, 173, 3, 47, "Output"]
}, Open  ]],
Cell[89302, 3059, 72, 0, 27, "Text"],
Cell[CellGroupData[{
Cell[89399, 3063, 311, 11, 27, "Input"],
Cell[89713, 3076, 29, 0, 27, "Output"]
}, Open  ]],
Cell[89757, 3079, 85, 2, 27, "Text"],
Cell[CellGroupData[{
Cell[89867, 3085, 310, 11, 27, "Input"],
Cell[90180, 3098, 30, 0, 27, "Output"]
}, Open  ]],
Cell[90225, 3101, 376, 14, 27, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[90638, 3120, 35, 0, 34, "Subsection"],
Cell[90676, 3122, 129, 4, 27, "Input"],
Cell[90808, 3128, 483, 16, 27, "Input"],
Cell[91294, 3146, 2907, 75, 148, "Input"],
Cell[94204, 3223, 2818, 77, 148, "Input"],
Cell[97025, 3302, 759, 24, 27, "Input"],
Cell[97787, 3328, 1091, 33, 43, "Input"],
Cell[98881, 3363, 411, 14, 27, "Input"],
Cell[CellGroupData[{
Cell[99317, 3381, 247, 8, 27, "Input"],
Cell[99567, 3391, 173, 3, 47, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[99777, 3399, 261, 9, 27, "Input"],
Cell[100041, 3410, 173, 3, 47, "Output"]
}, Open  ]],
Cell[100229, 3416, 72, 0, 27, "Text"],
Cell[CellGroupData[{
Cell[100326, 3420, 218, 7, 27, "Input"],
Cell[100547, 3429, 29, 0, 27, "Output"]
}, Open  ]],
Cell[100591, 3432, 85, 2, 27, "Text"],
Cell[CellGroupData[{
Cell[100701, 3438, 217, 7, 27, "Input"],
Cell[100921, 3447, 29, 0, 27, "Output"]
}, Open  ]],
Cell[100965, 3450, 376, 14, 27, "Input"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

